Two loop QCD amplitudes for di-pseudo scalar production in gluon fusion

We compute the radiative corrections to the four-point amplitude $g+g \rightarrow A+A$ in massless Quantum Chromodynamics (QCD) up to order $a_s^4$ in perturbation theory. We used the effective field theory that describes the coupling of pseudo-scalars to gluons and quarks directly, in the large top quark mass limit. Due to the CP odd nature of the pseudo-scalar Higgs boson, the computation involves careful treatment of chiral quantities in dimensional regularisation. The ultraviolet finite results are shown to be consistent with the universal infrared structure of QCD amplitudes. The infrared finite part of these amplitudes constitutes the important component of any next to next to leading order corrections to observables involving pair of pseudo-scalars at the Large Hadron Collider.

==> anc/Finite_1Loop_P1 <==
M_1_II,(1),fin = (N*((-2*I)*((-6*M2^7 - 12*M2^7*x - 37*M2^7*x^2 - 63*M2^7*x^3 - 96*M2^7*x^4 - 
        100*M2^7*x^5 - 96*M2^7*x^6 - 63*M2^7*x^7 - 37*M2^7*x^8 - 
        12*M2^7*x^9 - 6*M2^7*x^10 - 
        (M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (7*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (29*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (47*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (92*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (47*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (29*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (7*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        12*M2^7*z - 3*M2^7*x*z - 30*M2^7*x^2*z - 29*M2^7*x^3*z - 
        68*M2^7*x^4*z - 52*M2^7*x^5*z - 68*M2^7*x^6*z - 29*M2^7*x^7*z - 
        30*M2^7*x^8*z - 3*M2^7*x^9*z - 12*M2^7*x^10*z + 
        (7*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (54*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (106*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (2*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (106*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (54*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (7*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        6*M2^7*z^2 + 29*M2^7*x*z^2 + 32*M2^7*x^2*z^2 + 108*M2^7*x^3*z^2 + 
        143*M2^7*x^4*z^2 + 196*M2^7*x^5*z^2 + 143*M2^7*x^6*z^2 + 
        108*M2^7*x^7*z^2 + 32*M2^7*x^8*z^2 + 29*M2^7*x^9*z^2 - 
        6*M2^7*x^10*z^2 + (7*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (25*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (62*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (95*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (82*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (95*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (62*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (25*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (7*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        17*M2^7*x*z^3 - 20*M2^7*x^2*z^3 - 50*M2^7*x^3*z^3 - 
        104*M2^7*x^4*z^3 - 134*M2^7*x^5*z^3 - 104*M2^7*x^6*z^3 - 
        50*M2^7*x^7*z^3 - 20*M2^7*x^8*z^3 + 17*M2^7*x^9*z^3 - 
        (14*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (64*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (30*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (128*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (30*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (64*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (14*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        21*M2^7*x^2*z^4 - 25*M2^7*x^3*z^4 - 4*M2^7*x^4*z^4 - 
        28*M2^7*x^5*z^4 - 4*M2^7*x^6*z^4 - 25*M2^7*x^7*z^4 - 
        21*M2^7*x^8*z^4 + (7*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (32*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (22*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (32*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (7*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        15*M2^7*x^3*z^5 + 42*M2^7*x^4*z^5 + 30*M2^7*x^5*z^5 + 
        42*M2^7*x^6*z^5 + 15*M2^7*x^7*z^5 - 5*M2^7*x^4*z^6 - 
        14*M2^7*x^5*z^6 - 5*M2^7*x^6*z^6)/(2*x^5) + 
      (2*M2^7 + 4*M2^7*x + 15*M2^7*x^2 + 27*M2^7*x^3 + 46*M2^7*x^4 + 
        50*M2^7*x^5 + 46*M2^7*x^6 + 27*M2^7*x^7 + 15*M2^7*x^8 + 4*M2^7*x^9 + 
        2*M2^7*x^10 - (9*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (63*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (143*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (251*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (276*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (251*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (143*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (63*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (9*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^7*z - 
        3*M2^7*x*z + 4*M2^7*x^2*z - 19*M2^7*x^3*z - 12*M2^7*x^4*z - 
        32*M2^7*x^5*z - 12*M2^7*x^6*z - 19*M2^7*x^7*z + 4*M2^7*x^8*z - 
        3*M2^7*x^9*z + 4*M2^7*x^10*z - 
        (21*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (130*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (228*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (430*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (414*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (430*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (228*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (130*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (21*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        2*M2^7*z^2 - 15*M2^7*x*z^2 - 2*M2^7*x^2*z^2 - 40*M2^7*x^3*z^2 - 
        9*M2^7*x^4*z^2 - 46*M2^7*x^5*z^2 - 9*M2^7*x^6*z^2 - 40*M2^7*x^7*z^2 - 
        2*M2^7*x^8*z^2 - 15*M2^7*x^9*z^2 + 2*M2^7*x^10*z^2 - 
        (11*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (45*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (62*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (9*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (186*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (9*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (62*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (45*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (11*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        9*M2^7*x*z^3 + 18*M2^7*x^2*z^3 - 6*M2^7*x^3*z^3 + 46*M2^7*x^4*z^3 + 
        6*M2^7*x^5*z^3 + 46*M2^7*x^6*z^3 - 6*M2^7*x^7*z^3 + 18*M2^7*x^8*z^3 - 
        9*M2^7*x^9*z^3 + (14*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (132*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (90*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (264*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (90*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (132*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (14*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        17*M2^7*x^2*z^4 + M2^7*x^3*z^4 + 36*M2^7*x^4*z^4 + 6*M2^7*x^5*z^4 + 
        36*M2^7*x^6*z^4 + M2^7*x^7*z^4 + 17*M2^7*x^8*z^4 + 
        (13*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (66*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (2*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (66*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (13*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        15*M2^7*x^3*z^5 - 12*M2^7*x^4*z^5 - 30*M2^7*x^5*z^5 - 
        12*M2^7*x^6*z^5 - 15*M2^7*x^7*z^5 - 
        (24*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (24*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        5*M2^7*x^4*z^6 + 4*M2^7*x^5*z^6 + 5*M2^7*x^6*z^6 + 
        (8*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2)/
       (2*x^5) + ((-32*M2^5*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (16*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2))*(2 + z)^2*
          (1 + x^2 - x*z)^2)/x^4 - 
        (32*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(2 + z)*(1 + x^2 - x*z)*(1 + 2*x - x^2 - 
           4*x^3 - x^4 + 2*x^5 + x^6 - 2*x*z - 8*x^2*z - 12*x^3*z - 8*x^4*z - 
           2*x^5*z))/(x^3*(1 + x)^2) - 
        (64*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x - 
        (16*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 - 20*x + 6*x^2 - 20*x^3 + x^4 - 12*x*z + 
           24*x^2*z - 12*x^3*z + 12*x^2*z^2))/(x*(1 + x)^2) + 
        (2*M2^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*
          ((-16*M2^3*(1 + x)^6)/x^3 + (96*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/
            x^3 - (64*M2^3*(1 + x^2 - x*z)^3)/x^3))/(1 + x)^2 + 
        (2*M2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((8*M2^4*(1 + x)^8)/x^4 - 
           (48*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
           (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
           (32*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
           (16*M2^4*(1 + x^2 - x*z)^4)/x^4))/(1 + x)^2)/8) + 
    (-((2*M2^7 + 4*M2^7*x + 15*M2^7*x^2 + 27*M2^7*x^3 + 46*M2^7*x^4 + 
         50*M2^7*x^5 + 46*M2^7*x^6 + 27*M2^7*x^7 + 15*M2^7*x^8 + 4*M2^7*x^9 + 
         2*M2^7*x^10 - (9*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (63*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (143*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (251*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (276*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (251*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (143*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (63*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (9*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         4*M2^7*z - 3*M2^7*x*z + 4*M2^7*x^2*z - 19*M2^7*x^3*z - 
         12*M2^7*x^4*z - 32*M2^7*x^5*z - 12*M2^7*x^6*z - 19*M2^7*x^7*z + 
         4*M2^7*x^8*z - 3*M2^7*x^9*z + 4*M2^7*x^10*z - 
         (21*M2^5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (130*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (228*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (430*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (414*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (430*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (228*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (130*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (21*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
         2*M2^7*z^2 - 15*M2^7*x*z^2 - 2*M2^7*x^2*z^2 - 40*M2^7*x^3*z^2 - 
         9*M2^7*x^4*z^2 - 46*M2^7*x^5*z^2 - 9*M2^7*x^6*z^2 - 
         40*M2^7*x^7*z^2 - 2*M2^7*x^8*z^2 - 15*M2^7*x^9*z^2 + 
         2*M2^7*x^10*z^2 - (11*M2^5*x^2*(-M2^2 - 
            M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (45*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (62*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (9*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (186*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (9*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (62*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (45*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (11*M2^5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         9*M2^7*x*z^3 + 18*M2^7*x^2*z^3 - 6*M2^7*x^3*z^3 + 46*M2^7*x^4*z^3 + 
         6*M2^7*x^5*z^3 + 46*M2^7*x^6*z^3 - 6*M2^7*x^7*z^3 + 
         18*M2^7*x^8*z^3 - 9*M2^7*x^9*z^3 + 
         (14*M2^5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (132*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (90*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (264*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (90*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (132*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (14*M2^5*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         17*M2^7*x^2*z^4 + M2^7*x^3*z^4 + 36*M2^7*x^4*z^4 + 6*M2^7*x^5*z^4 + 
         36*M2^7*x^6*z^4 + M2^7*x^7*z^4 + 17*M2^7*x^8*z^4 + 
         (13*M2^5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         (66*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (2*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         (66*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (13*M2^5*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         15*M2^7*x^3*z^5 - 12*M2^7*x^4*z^5 - 30*M2^7*x^5*z^5 - 
         12*M2^7*x^6*z^5 - 15*M2^7*x^7*z^5 - 
         (24*M2^5*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         (24*M2^5*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
         5*M2^7*x^4*z^6 + 4*M2^7*x^5*z^6 + 5*M2^7*x^6*z^6 + 
         (8*M2^5*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2)/x^5) + 
      ((32*M2^5*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (16*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2))*(2 + z)^2*
          (1 + x^2 - x*z)^2)/x^4 + 
        (32*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(2 + z)*(1 + x^2 - x*z)*(1 + 2*x - x^2 - 
           4*x^3 - x^4 + 2*x^5 + x^6 - 2*x*z - 8*x^2*z - 12*x^3*z - 8*x^4*z - 
           2*x^5*z))/(x^3*(1 + x)^2) + 
        (64*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x + 
        (16*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 - 20*x + 6*x^2 - 20*x^3 + x^4 - 12*x*z + 
           24*x^2*z - 12*x^3*z + 12*x^2*z^2))/(x*(1 + x)^2) - 
        (2*M2^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*
          ((-16*M2^3*(1 + x)^6)/x^3 + (96*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/
            x^3 - (64*M2^3*(1 + x^2 - x*z)^3)/x^3))/(1 + x)^2 - 
        (2*M2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((8*M2^4*(1 + x)^8)/x^4 - 
           (48*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
           (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
           (32*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
           (16*M2^4*(1 + x^2 - x*z)^4)/x^4))/(1 + x)^2)/4)*
     (2*I - Pi - I*Log[M2]) + 
    (I/8)*((-32*M2^5*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
      (16*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2))*(2 + z)^2*(1 + x^2 - x*z)^2)/
       x^4 - (32*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(2 + z)*(1 + x^2 - x*z)*
        (1 + 2*x - x^2 - 4*x^3 - x^4 + 2*x^5 + x^6 - 2*x*z - 8*x^2*z - 
         12*x^3*z - 8*x^4*z - 2*x^5*z))/(x^3*(1 + x)^2) - 
      (64*M2^6*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
         (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
         (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x - 
      (16*M2^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z))*(1 - 20*x + 6*x^2 - 20*x^3 + x^4 - 12*x*z + 
         24*x^2*z - 12*x^3*z + 12*x^2*z^2))/(x*(1 + x)^2) + 
      (2*M2^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z))*((-16*M2^3*(1 + x)^6)/x^3 + 
         (96*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3 - 
         (64*M2^3*(1 + x^2 - x*z)^3)/x^3))/(1 + x)^2 + 
      (2*M2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z))*((8*M2^4*(1 + x)^8)/x^4 - 
         (48*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
         (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
         (32*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
         (16*M2^4*(1 + x^2 - x*z)^4)/x^4))/(1 + x)^2)*
     (-8 - (4*I)*Pi + (7*Pi^2)/6 + 4*Log[M2] + (2*I)*Pi*Log[M2] - 
      Log[M2]^2)))/(4*(-M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*
   (M2 + M2*((1 + x^2)/x - z))^2*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) - ((I/2)*M2*N*(1 + x)^2*Log[muR2]^2)/x + 
 ((I/576)*M2*(1 + x)^2*(4224*N - 768*Nf - 2112*N*Log[muR2] + 
    384*Nf*Log[muR2]))/x - 
 (I*M2*(1 + x)^2*((11*N)/3 - (2*Nf)/3 + (2*I)*N*Pi + (N*Pi^2)/12 - 
    2*N*Log[M2] + (((11*N)/3 - (2*Nf)/3)*((-I)*Pi + Log[M2]))/2 - 
    (N*((-I)*Pi + Log[M2])^2)/2 + 2*N*Log[muR2] - 
    (((11*N)/3 - (2*Nf)/3 - 2*N*((-I)*Pi + Log[M2]))*Log[muR2])/2 - 
    (N*Log[muR2]^2)/2 + 2*N*Log[x] - (N*(Log[x] - 2*Log[1 + x])^2)/2 - 
    4*N*Log[1 + x] + ((11*N)/3 - (2*Nf)/3 - 2*N*((-I)*Pi + Log[M2]) + 
      2*N*Log[muR2])*(-Log[x]/2 + Log[1 + x])))/x + 
 (N*((2*I)*((8*M2*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/x - 
      (2*M2^3 - M2^3*x^2 - 26*M2^3*x^3 - M2^3*x^4 + 2*M2^3*x^6 + 
        (5*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (16*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (22*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (16*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (5*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        7*M2^3*x*z + 26*M2^3*x^2*z + 14*M2^3*x^3*z + 26*M2^3*x^4*z + 
        7*M2^3*x^5*z - 7*M2^3*x^2*z^2 - 26*M2^3*x^3*z^2 - 7*M2^3*x^4*z^2)/
       x^3 - (2*(M2^3 - 3*M2^3*x^2 - 11*M2^3*x^3 - 3*M2^3*x^4 + M2^3*x^6 + 
         (8*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (29*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (42*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (29*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (8*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^3*x*z + 
         11*M2^3*x^2*z + 8*M2^3*x^3*z + 11*M2^3*x^4*z + 4*M2^3*x^5*z - 
         4*M2^3*x^2*z^2 - 11*M2^3*x^3*z^2 - 4*M2^3*x^4*z^2))/x^3) - 
    ((-16*M2*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/x - 
      (4*(M2^3 - 3*M2^3*x^2 - 11*M2^3*x^3 - 3*M2^3*x^4 + M2^3*x^6 + 
         (8*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (29*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (42*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (29*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (8*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^3*x*z + 
         11*M2^3*x^2*z + 8*M2^3*x^3*z + 11*M2^3*x^4*z + 4*M2^3*x^5*z - 
         4*M2^3*x^2*z^2 - 11*M2^3*x^3*z^2 - 4*M2^3*x^4*z^2))/x^3)*
     (2*I - Pi - I*Log[M2] + I*Log[x] - (2*I)*Log[1 + x]) + 
    ((8*I)*M2*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(-8 - (4*I)*Pi + 
       (7*Pi^2)/6 + 4*Log[M2] + (2*I)*Pi*Log[M2] - Log[M2]^2 - 4*Log[x] - 
       (2*I)*Pi*Log[x] + 2*Log[M2]*Log[x] - Log[x]^2 + 8*Log[1 + x] + 
       (4*I)*Pi*Log[1 + x] - 4*Log[M2]*Log[1 + x] + 4*Log[x]*Log[1 + x] - 
       4*Log[1 + x]^2))/x))/
  (16*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 (M2*N*(1 + x)^2*(((-4*I)*x^2*(M2^4 + (2*M2^4)/x + 2*M2^4*x - 2*M2^4*z + 
       M2^2*((-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))/(1 + x)^2 + 
         (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 + 
         (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 - (M2^2*(4 + 2*x + 4*x^2 - 3*x*z)*
           (1 + x^2 - x*z))/x^2)))/(M2^2*(1 + x)^2*(1 + x^2 - x*z)) + 
    (2*x^2*(-6*M2^4 - (10*M2^4)/x - 10*M2^4*x + 
       2*M2^2*(-M2^2 - M2*((-7*M2*(1 + x)^2)/x - 3*M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z) - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*((1 + x^2)/x - z) + 
       2*M2^2*(-M2^2 - (2*M2^2*(1 + x)^4)/x^2 - 
         (M2^2*(1 + x)^2*((1 + x^2)/x - z))/x - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z) + 
         M2^2*((1 + x^2)/x - z)^2)*((1 + x^2)/x - z)^2 + 10*M2^4*z + 
       M2^2*((-6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 - 
         (12*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 - 
         (6*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 - (2*M2^2*(1 - 6*x + x^2 - 4*x*z)*
           (1 + x^2 - x*z))/x^2))*(Pi - I*Log[M2] + I*Log[x] - 
       (2*I)*Log[1 + x] - (2*I)*Log[(1 + x^2)/x - z]))/
     (M2^2*(1 + x)^2*(1 + x^2 - x*z))))/
  (32*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 ((-2*I)*
    ((19*((192*M2^3*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (192*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
          (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 + x^2 - x*z))/(x^2*(1 + x)^2) - 
        (96*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
          (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 + x^2 - x*z)^2)/(x^3*(1 + x)^2) + 
        (384*M2^4*N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x + 
        (96*M2^3*N*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(1 - 4*x - 2*x^2 - 
           4*x^3 + x^4 - 4*x*z - 4*x^3*z + 2*x^2*z^2))/(x*(1 + x)^2)))/216 - 
     (5*(-192*M2^5*N - (40*M2^4*(12*M2*N - 6*M2*N*x + 12*M2*N*x^2 - 
           (16*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           15*M2*N*x*z))/x - 2*M2^3*N*
         ((-640*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 + 
          (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (640*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (736*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (12*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) - 
        2*M2^2*((1 + x^2)/x - z)*((16*M2*Nf*(1 + x)^2*
            (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/x + 
          N*((-12*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 5*
                x^2*z - 8*x*z^2))/x^2 + (4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                  x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*
              (7*M2^2 + 136*M2^2*x + 66*M2^2*x^2 + 136*M2^2*x^3 + 7*M2^2*
                x^4 + 54*M2^2*x*z - 84*M2^2*x^2*z + 54*M2^2*x^3*z - 48*M2^2*
                x^2*z^2))/(M2*x*(1 + x)^2))) + M2^2*((1 + x^2)/x - z)^2*
         ((-16*M2*Nf*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/x + 
          N*((24*M2^3*(1 + x^2 - x*z)*(2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 8*
                x^2*z - 2*x^3*z - x^2*z^2))/x^3 - 
            (8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*(11*M2^2 + 62*M2^2*x + 54*M2^2*x^2 + 62*
                M2^2*x^3 + 11*M2^2*x^4 + 9*M2^2*x*z - 30*M2^2*x^2*z + 9*M2^2*
                x^3*z - 12*M2^2*x^2*z^2))/(M2*x*(1 + x)^2))) + 
        M2^2*((-16*M2*Nf*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/x + 
          N*((-24*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
               25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
            (8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*(87*M2^2 - 110*M2^2*x + 166*M2^2*x^2 - 110*
                M2^2*x^3 + 87*M2^2*x^4 - 229*M2^2*x*z + 102*M2^2*x^2*z - 229*
                M2^2*x^3*z + 140*M2^2*x^2*z^2))/(M2*x*(1 + x)^2)))))/36 + 
     (-256*M2^5*N - (4*M2^4*(129*M2*N - 2*M2*Nf - 46*M2*N*x - 4*M2*Nf*x + 
          129*M2*N*x^2 - 2*M2*Nf*x^2 - 
          (156*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 152*M2*N*x*z))/x - 
       2*M2^3*((-16*M2^2*Nf*(1 + x)^2*(1 + x^2 - x*z))/x^2 + 
         N*((-480*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
           (352*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (480*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
           (656*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
           (16*M2^2*(10 - 14*x + 10*x^2 - 17*x*z)*(1 + x^2 - x*z))/x^2)) + 
       M2^2*((1 + x^2)/x - z)^2*((-8*M2^2*Nf*(1 + x)^2*(2*M2 + 2*M2*x^2 + 
            (3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
            (6*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
            (3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*z - 2*M2*x*z + 
            M2*x^2*z - M2*x*z^2))/x^2 + 
         N*((8*M2^3*(1 + x^2 - x*z)*(11 + 48*x + 58*x^2 + 48*x^3 + 11*x^4 + 
              2*x*z - 12*x^2*z + 2*x^3*z - 4*x^2*z^2))/x^3 - 
           (16*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(7*M2^2 + 22*M2^2*x + 22*M2^2*x^2 + 
              22*M2^2*x^3 + 7*M2^2*x^4 - 3*M2^2*x*z - 14*M2^2*x^2*z - 
              3*M2^2*x^3*z - 2*M2^2*x^2*z^2))/(M2*x*(1 + x)^2))) + 
       M2^2*(N*((-4*M2^3*(1 + x^2 - x*z)*(82 + 6*x + 168*x^2 + 6*x^3 + 
              82*x^4 - 161*x*z - 2*x^2*z - 161*x^3*z + 80*x^2*z^2))/x^3 + 
           (4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(71*M2^2 - 204*M2^2*x + 234*M2^2*x^2 - 
              204*M2^2*x^3 + 71*M2^2*x^4 - 244*M2^2*x*z + 296*M2^2*x^2*z - 
              244*M2^2*x^3*z + 196*M2^2*x^2*z^2))/(M2*x*(1 + x)^2)) - 
         (2*M2*Nf*(1 + x)^2*(4*((2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                   M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
              (4*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
              (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2) + 
            4*((-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))/(1 + x)^2 + (2*x*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 + (x^2*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (M2^2*(5 - 2*x + 5*x^2 - 
                 6*x*z)*(1 + x^2 - x*z))/x^2)))/x) - 2*M2^2*((1 + x^2)/x - z)*
        (N*((4*M2^3*(1 + x^2 - x*z)*(26 + 2*x + 32*x^2 + 2*x^3 + 26*x^4 - 
              51*x*z - 22*x^2*z - 51*x^3*z + 20*x^2*z^2))/x^3 + 
           (4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(23*M2^2 + 68*M2^2*x + 26*M2^2*x^2 + 
              68*M2^2*x^3 + 23*M2^2*x^4 - 12*M2^2*x*z - 88*M2^2*x^2*z - 
              12*M2^2*x^3*z - 16*M2^2*x^2*z^2))/(M2*x*(1 + x)^2)) + 
         (2*M2*Nf*(1 + x)^2*(4*((2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                   M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
              (4*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
              (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2) + 
            4*((-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))/(1 + x)^2 + (2*x*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 + (x^2*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (M2^2*(1 - 2*x + x^2 - 
                 2*x*z)*(1 + x^2 - x*z))/x^2)))/x))/6) - 
   I*((-5*((192*M2^3*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (192*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
          (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 + x^2 - x*z))/(x^2*(1 + x)^2) - 
        (96*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
          (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*(1 + x^2 - x*z)^2)/(x^3*(1 + x)^2) + 
        (384*M2^4*N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
           (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x + 
        (96*M2^3*N*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(1 - 4*x - 2*x^2 - 
           4*x^3 + x^4 - 4*x*z - 4*x^3*z + 2*x^2*z^2))/(x*(1 + x)^2)))/36 + 
     (-192*M2^5*N - (40*M2^4*(12*M2*N - 6*M2*N*x + 12*M2*N*x^2 - 
          (16*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 15*M2*N*x*z))/x - 
       2*M2^3*N*((-640*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(1 + x)^2 - 
         (640*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         (736*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z))*z)/(1 + x)^2 + 
         (12*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) - 
       2*M2^2*((1 + x^2)/x - z)*((16*M2*Nf*(1 + x)^2*
           (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/x + 
         N*((-12*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 
              5*x^2*z - 8*x*z^2))/x^2 + 
           (4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(7*M2^2 + 136*M2^2*x + 66*M2^2*x^2 + 
              136*M2^2*x^3 + 7*M2^2*x^4 + 54*M2^2*x*z - 84*M2^2*x^2*z + 
              54*M2^2*x^3*z - 48*M2^2*x^2*z^2))/(M2*x*(1 + x)^2))) + 
       M2^2*((1 + x^2)/x - z)^2*((-16*M2*Nf*(1 + x)^2*
           (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/x + 
         N*((24*M2^3*(1 + x^2 - x*z)*(2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 
              8*x^2*z - 2*x^3*z - x^2*z^2))/x^3 - 
           (8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(11*M2^2 + 62*M2^2*x + 54*M2^2*x^2 + 
              62*M2^2*x^3 + 11*M2^2*x^4 + 9*M2^2*x*z - 30*M2^2*x^2*z + 
              9*M2^2*x^3*z - 12*M2^2*x^2*z^2))/(M2*x*(1 + x)^2))) + 
       M2^2*((-16*M2*Nf*(1 + x)^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/x + 
         N*((-24*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
              25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
           (8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(87*M2^2 - 110*M2^2*x + 166*M2^2*x^2 - 
              110*M2^2*x^3 + 87*M2^2*x^4 - 229*M2^2*x*z + 102*M2^2*x^2*z - 
              229*M2^2*x^3*z + 140*M2^2*x^2*z^2))/(M2*x*(1 + x)^2))))/6)*
    (-2 + Log[M2] + Log[(1 + x^2)/x - z]) - 
   (I/24)*((192*M2^3*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
          M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
     (192*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
       (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
         ((1 + x^2)/x - z))*(1 + x^2 - x*z))/(x^2*(1 + x)^2) - 
     (96*M2^3*N*(1 + 4*x + 6*x^2 + 4*x^3 + x^4)*
       (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
         ((1 + x^2)/x - z))*(1 + x^2 - x*z)^2)/(x^3*(1 + x)^2) + 
     (384*M2^4*N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
        (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
        (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x + 
     (96*M2^3*N*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
         ((1 + x^2)/x - z))*(1 - 4*x - 2*x^2 - 4*x^3 + x^4 - 4*x*z - 
        4*x^3*z + 2*x^2*z^2))/(x*(1 + x)^2))*(8 - Pi^2/6 - 4*Log[M2] + 
     Log[M2]^2 - 4*Log[(1 + x^2)/x - z] + 2*Log[M2]*Log[(1 + x^2)/x - z] + 
     Log[(1 + x^2)/x - z]^2))/(16*(M2 + M2*((1 + x^2)/x - z))^2*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 (M2*N*(1 + x)^2*
   (((-4*I)*x*(M2^4 + (M2^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (2*M2^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 + 
       (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - (M2^4*z)/x - M2^4*x*z - 
       3*M2^4*z^2))/(M2^2*(1 + x)^2*z) - 
    (4*(3*M2^4*x^2 + (3*M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (6*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (3*M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       3*M2^4*x*z - M2^4*x^2*z - 3*M2^4*x^3*z - 
       (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (2*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(1 + x)^2 + 2*M2^4*z^2 + M2^4*x*z^2 + 
       2*M2^4*x^2*z^2 + M2^4*x^3*z^2 + 2*M2^4*x^4*z^2 - 
       (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (2*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(1 + x)^2 + M2^4*x*z^3 - M2^4*x^2*z^3 + 
       M2^4*x^3*z^3 - M2^4*x^2*z^4)*(Pi - I*Log[M2] + I*Log[x] - 
       (2*I)*Log[1 + x] - (2*I)*Log[z]))/(M2^2*x*(1 + x)^2*z)))/
  (32*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 ((I/36)*M2^2*(96*M2*N*x - 6*M2*Nf*x + 120*M2*N*x^2 - 12*M2*Nf*x^2 + 
    96*M2*N*x^3 - 6*M2*Nf*x^3 + 
    (79*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(2*M2*(1 + x)^2) + 
    (316*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (16*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (546*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (24*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (316*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (16*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (79*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(2*M2*(1 + x)^2) - 
    96*M2*N*z + 6*M2*Nf*z + 9*M2*N*x*z - 159*M2*N*x^2*z - 12*M2*Nf*x^2*z + 
    9*M2*N*x^3*z - 96*M2*N*x^4*z + 6*M2*Nf*x^4*z + 
    (167*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (8*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (551*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (32*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (12*N*Pi^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (1128*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (48*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (12*N*Pi^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (551*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (32*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (12*N*Pi^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (167*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (8*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    129*M2*N*z^2 + 12*M2*Nf*z^2 + 114*M2*N*x*z^2 + 12*M2*Nf*x*z^2 - 
    162*M2*N*x^2*z^2 + 114*M2*N*x^3*z^2 + 12*M2*Nf*x^3*z^2 - 
    129*M2*N*x^4*z^2 + 12*M2*Nf*x^4*z^2 + 
    (106*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(2*M2*(1 + x)^2) + 
    (226*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (16*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
    (852*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (24*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
    (226*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (16*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (6*N*Pi^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
    (106*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
    (3*N*Pi^2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(2*M2*(1 + x)^2) - 
    87*M2*N*z^3 + 6*M2*Nf*z^3 + 81*M2*N*x*z^3 - 150*M2*N*x^2*z^3 - 
    12*M2*Nf*x^2*z^3 + 81*M2*N*x^3*z^3 - 87*M2*N*x^4*z^3 + 6*M2*Nf*x^4*z^3 - 
    (81*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
    (270*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
    (81*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 96*M2*N*x*z^4 - 
    6*M2*Nf*x*z^4 + 48*M2*N*x^2*z^4 - 12*M2*Nf*x^2*z^4 + 96*M2*N*x^3*z^4 - 
    6*M2*Nf*x^3*z^4 + 
    (108*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 9*M2*N*x^2*z^5 - 
    45*M2*N*x*Log[M2] - 18*M2*N*x^2*Log[M2] - 45*M2*N*x^3*Log[M2] - 
    (60*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 
    (6*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) - 
    (168*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 
    (24*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) - 
    (324*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 
    (36*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) - 
    (168*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 
    (24*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) - 
    (60*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 
    (6*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2])/(M2*(1 + x)^2) + 27*M2*N*z*Log[M2] - 
    45*M2*N*x*z*Log[M2] + 81*M2*N*x^2*z*Log[M2] - 45*M2*N*x^3*z*Log[M2] + 
    27*M2*N*x^4*z*Log[M2] - 
    (93*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
    (12*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
    (219*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
    (48*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
    (540*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
    (72*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
    (219*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
    (48*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
    (93*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
    (12*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 27*M2*N*z^2*Log[M2] - 
    63*M2*N*x*z^2*Log[M2] + 108*M2*N*x^2*z^2*Log[M2] - 
    63*M2*N*x^3*z^2*Log[M2] + 27*M2*N*x^4*z^2*Log[M2] - 
    (42*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
    (6*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
    (42*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
    (24*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
    (288*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
    (36*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
    (42*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
    (24*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
    (42*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
    (6*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 9*M2*N*z^3*Log[M2] - 
    63*M2*N*x*z^3*Log[M2] + 54*M2*N*x^2*z^3*Log[M2] - 
    63*M2*N*x^3*z^3*Log[M2] + 9*M2*N*x^4*z^3*Log[M2] + 
    (45*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) - 
    (54*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) + 
    (45*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) - 
    36*M2*N*x*z^4*Log[M2] - 36*M2*N*x^3*z^4*Log[M2] - 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^4*Log[M2])/(M2*(1 + x)^2) + 
    9*M2*N*x^2*z^5*Log[M2] + 
    (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]^2)/(M2*(1 + x)^2) + 
    (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]^2)/(M2*(1 + x)^2) + 
    (18*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]^2)/(M2*(1 + x)^2) + 
    (72*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]^2)/(M2*(1 + x)^2) + 
    (72*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]^2)/(M2*(1 + x)^2) + 
    (72*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]^2)/(M2*(1 + x)^2) + 
    (18*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]^2)/(M2*(1 + x)^2) + 
    (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]^2)/(M2*(1 + x)^2) + 
    (36*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]^2)/(M2*(1 + x)^2) + 
    (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]^2)/(M2*(1 + x)^2) - 45*M2*N*x*Log[z] - 
    18*M2*N*x^2*Log[z] - 45*M2*N*x^3*Log[z] - 
    (60*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
    (6*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) - 
    (168*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
    (24*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) - 
    (324*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
    (36*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) - 
    (168*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
    (24*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) - 
    (60*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
    (6*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 27*M2*N*z*Log[z] - 
    45*M2*N*x*z*Log[z] + 81*M2*N*x^2*z*Log[z] - 45*M2*N*x^3*z*Log[z] + 
    27*M2*N*x^4*z*Log[z] - 
    (93*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
    (12*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
    (219*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
    (48*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
    (540*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
    (72*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
    (219*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
    (48*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
    (93*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
    (12*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 27*M2*N*z^2*Log[z] - 
    63*M2*N*x*z^2*Log[z] + 108*M2*N*x^2*z^2*Log[z] - 63*M2*N*x^3*z^2*Log[z] + 
    27*M2*N*x^4*z^2*Log[z] - 
    (42*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
    (6*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
    (42*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
    (24*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
    (288*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
    (36*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
    (42*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
    (24*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
    (42*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
    (6*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 9*M2*N*z^3*Log[z] - 
    63*M2*N*x*z^3*Log[z] + 54*M2*N*x^2*z^3*Log[z] - 63*M2*N*x^3*z^3*Log[z] + 
    9*M2*N*x^4*z^3*Log[z] + 
    (45*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) - 
    (54*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) + 
    (45*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) - 
    36*M2*N*x*z^4*Log[z] - 36*M2*N*x^3*z^4*Log[z] - 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^4*Log[z])/(M2*(1 + x)^2) + 
    9*M2*N*x^2*z^5*Log[z] + 
    (18*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (18*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (36*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (144*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (144*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (144*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (36*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (18*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (72*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (18*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[M2]*Log[z])/(M2*(1 + x)^2) + 
    (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z]^2)/(M2*(1 + x)^2) + 
    (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*Log[z]^2)/(M2*(1 + x)^2) + 
    (18*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z]^2)/(M2*(1 + x)^2) + 
    (72*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z]^2)/(M2*(1 + x)^2) + 
    (72*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z]^2)/(M2*(1 + x)^2) + 
    (72*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z]^2)/(M2*(1 + x)^2) + 
    (18*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*Log[z]^2)/(M2*(1 + x)^2) + 
    (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z]^2)/(M2*(1 + x)^2) + 
    (36*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z]^2)/(M2*(1 + x)^2) + 
    (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z^2*Log[z]^2)/(M2*(1 + x)^2)))/
  (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))*(1 + z)^2) - 
 (Log[muR2]*(((I/2)*N*(M2 + M2*x^4)*z)/(x*(-x + z + x^2*z - x*z^2)) + 
    ((I/2)*M2*N*(1 + x^4)*(1 + x^2 - x*z))/(x^2*(-x + z + x^2*z - x*z^2)) + 
    (M2^2*N*((2*I)*M2 + (4*I)*M2*x + (15*I)*M2*x^2 + (27*I)*M2*x^3 + 
       (46*I)*M2*x^4 + (50*I)*M2*x^5 + (46*I)*M2*x^6 + (27*I)*M2*x^7 + 
       (15*I)*M2*x^8 + (4*I)*M2*x^9 + (2*I)*M2*x^10 + 
       ((3*I)*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (4*Pi*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((9*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (24*Pi*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((37*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (60*Pi*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((61*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (104*Pi*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((84*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (120*Pi*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((61*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (104*Pi*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((37*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (60*Pi*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((9*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (24*Pi*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       ((3*I)*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (4*Pi*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (4*I)*M2*z - (3*I)*M2*x*z + (4*I)*M2*x^2*z - (19*I)*M2*x^3*z - 
       (12*I)*M2*x^4*z - (32*I)*M2*x^5*z - (12*I)*M2*x^6*z - 
       (19*I)*M2*x^7*z + (4*I)*M2*x^8*z - (3*I)*M2*x^9*z + (4*I)*M2*x^10*z + 
       ((3*I)*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (8*Pi*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       ((10*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (40*Pi*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       ((12*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (80*Pi*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       ((22*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (136*Pi*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       ((18*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (144*Pi*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       ((22*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (136*Pi*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       ((12*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (80*Pi*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       ((10*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (40*Pi*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       ((3*I)*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (8*Pi*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (2*I)*M2*z^2 - (15*I)*M2*x*z^2 - (2*I)*M2*x^2*z^2 - 
       (40*I)*M2*x^3*z^2 - (9*I)*M2*x^4*z^2 - (46*I)*M2*x^5*z^2 - 
       (9*I)*M2*x^6*z^2 - (40*I)*M2*x^7*z^2 - (2*I)*M2*x^8*z^2 - 
       (15*I)*M2*x^9*z^2 + (2*I)*M2*x^10*z^2 + 
       (I*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (4*Pi*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       ((21*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (8*Pi*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       ((14*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (16*Pi*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       ((63*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (24*Pi*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       ((18*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (56*Pi*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       ((63*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (24*Pi*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       ((14*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (16*Pi*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       ((21*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (8*Pi*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (I*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (4*Pi*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (9*I)*M2*x*z^3 + (18*I)*M2*x^2*z^3 - (6*I)*M2*x^3*z^3 + 
       (46*I)*M2*x^4*z^3 + (6*I)*M2*x^5*z^3 + (46*I)*M2*x^6*z^3 - 
       (6*I)*M2*x^7*z^3 + (18*I)*M2*x^8*z^3 - (9*I)*M2*x^9*z^3 - 
       ((10*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (8*Pi*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       ((36*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (32*Pi*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       ((30*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (40*Pi*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       ((72*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (64*Pi*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       ((30*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (40*Pi*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       ((36*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (32*Pi*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       ((10*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (8*Pi*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + (17*I)*M2*x^2*z^4 + 
       I*M2*x^3*z^4 + (36*I)*M2*x^4*z^4 + (6*I)*M2*x^5*z^4 + 
       (36*I)*M2*x^6*z^4 + I*M2*x^7*z^4 + (17*I)*M2*x^8*z^4 + 
       ((25*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (4*Pi*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       ((18*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (16*Pi*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       ((50*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (16*Pi*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       ((18*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (16*Pi*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       ((25*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (4*Pi*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - (15*I)*M2*x^3*z^5 - 
       (12*I)*M2*x^4*z^5 - (30*I)*M2*x^5*z^5 - (12*I)*M2*x^6*z^5 - 
       (15*I)*M2*x^7*z^5 - ((24*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) - 
       ((24*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (5*I)*M2*x^4*z^6 + (4*I)*M2*x^5*z^6 + (5*I)*M2*x^6*z^6 + 
       ((8*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) - 
       ((4*I)*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((24*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((60*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((104*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((120*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((104*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((60*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((24*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((4*I)*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - ((8*I)*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((40*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((80*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((136*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((144*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((136*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((80*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((40*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((8*I)*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) - ((4*I)*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) - ((8*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((16*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((24*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((56*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((24*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((16*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) - ((8*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) - ((4*I)*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + ((8*I)*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((32*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((40*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((64*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((40*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((32*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) + ((8*I)*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3*Log[M2])/
        (M2*(1 + x)^2) - ((4*I)*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4*Log[M2])/
        (M2*(1 + x)^2) - ((16*I)*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4*Log[M2])/
        (M2*(1 + x)^2) - ((16*I)*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4*Log[M2])/
        (M2*(1 + x)^2) - ((16*I)*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4*Log[M2])/
        (M2*(1 + x)^2) - ((4*I)*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4*Log[M2])/
        (M2*(1 + x)^2)))/(2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
         M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(1 + z)^2*
      (1 + x + x^2 - x*z)^2) + 
    (M2*N*(-I + (7*I)*x^2 + 4*Pi*x^2 + (16*I)*x^3 + 8*Pi*x^3 + (7*I)*x^4 + 
       4*Pi*x^4 - I*x^6 - (8*I)*x*z - 4*Pi*x*z - (16*I)*x^2*z - 8*Pi*x^2*z - 
       (16*I)*x^3*z - 8*Pi*x^3*z - (16*I)*x^4*z - 8*Pi*x^4*z - (8*I)*x^5*z - 
       4*Pi*x^5*z + (8*I)*x^2*z^2 + 4*Pi*x^2*z^2 + (16*I)*x^3*z^2 + 
       8*Pi*x^3*z^2 + (8*I)*x^4*z^2 + 4*Pi*x^4*z^2 + (4*I)*x^2*Log[M2] + 
       (8*I)*x^3*Log[M2] + (4*I)*x^4*Log[M2] - (4*I)*x*z*Log[M2] - 
       (8*I)*x^2*z*Log[M2] - (8*I)*x^3*z*Log[M2] - (8*I)*x^4*z*Log[M2] - 
       (4*I)*x^5*z*Log[M2] + (4*I)*x^2*z^2*Log[M2] + (8*I)*x^3*z^2*Log[M2] + 
       (4*I)*x^4*z^2*Log[M2] - (4*I)*x^2*Log[x] - (8*I)*x^3*Log[x] - 
       (4*I)*x^4*Log[x] + (4*I)*x*z*Log[x] + (8*I)*x^2*z*Log[x] + 
       (8*I)*x^3*z*Log[x] + (8*I)*x^4*z*Log[x] + (4*I)*x^5*z*Log[x] - 
       (4*I)*x^2*z^2*Log[x] - (8*I)*x^3*z^2*Log[x] - (4*I)*x^4*z^2*Log[x] + 
       (8*I)*x^2*Log[1 + x] + (16*I)*x^3*Log[1 + x] + (8*I)*x^4*Log[1 + x] - 
       (8*I)*x*z*Log[1 + x] - (16*I)*x^2*z*Log[1 + x] - 
       (16*I)*x^3*z*Log[1 + x] - (16*I)*x^4*z*Log[1 + x] - 
       (8*I)*x^5*z*Log[1 + x] + (8*I)*x^2*z^2*Log[1 + x] + 
       (16*I)*x^3*z^2*Log[1 + x] + (8*I)*x^4*z^2*Log[1 + x]))/
     (2*x^2*(-x + z + x^2*z - x*z^2)) - 
    ((I/6)*M2*(6*N + 12*N*x + 7*N*x^2 + 2*Nf*x^2 - 8*N*x^3 + 8*Nf*x^3 - 
       54*N*x^4 + 12*Nf*x^4 - 8*N*x^5 + 8*Nf*x^5 + 7*N*x^6 + 2*Nf*x^6 + 
       12*N*x^7 + 6*N*x^8 - N*x*z - 2*Nf*x*z + 8*N*x^2*z - 8*Nf*x^2*z + 
       77*N*x^3*z - 14*Nf*x^3*z + 40*N*x^4*z - 16*Nf*x^4*z + 77*N*x^5*z - 
       14*Nf*x^5*z + 8*N*x^6*z - 8*Nf*x^6*z - N*x^7*z - 2*Nf*x^7*z - 
       17*N*x^2*z^2 + 2*Nf*x^2*z^2 - 20*N*x^3*z^2 + 8*Nf*x^3*z^2 - 
       102*N*x^4*z^2 + 12*Nf*x^4*z^2 - 20*N*x^5*z^2 + 8*Nf*x^5*z^2 - 
       17*N*x^6*z^2 + 2*Nf*x^6*z^2 + 24*N*x^3*z^3 + 24*N*x^5*z^3 - 
       12*N*x^4*z^4 + 6*N*x^2*Log[M2] + 24*N*x^3*Log[M2] + 24*N*x^4*Log[M2] + 
       24*N*x^5*Log[M2] + 6*N*x^6*Log[M2] - 6*N*x*z*Log[M2] - 
       24*N*x^2*z*Log[M2] - 30*N*x^3*z*Log[M2] - 48*N*x^4*z*Log[M2] - 
       30*N*x^5*z*Log[M2] - 24*N*x^6*z*Log[M2] - 6*N*x^7*z*Log[M2] + 
       6*N*x^2*z^2*Log[M2] + 24*N*x^3*z^2*Log[M2] + 24*N*x^4*z^2*Log[M2] + 
       24*N*x^5*z^2*Log[M2] + 6*N*x^6*z^2*Log[M2] + 
       6*N*x^2*Log[(1 + x^2)/x - z] + 24*N*x^3*Log[(1 + x^2)/x - z] + 
       24*N*x^4*Log[(1 + x^2)/x - z] + 24*N*x^5*Log[(1 + x^2)/x - z] + 
       6*N*x^6*Log[(1 + x^2)/x - z] - 6*N*x*z*Log[(1 + x^2)/x - z] - 
       24*N*x^2*z*Log[(1 + x^2)/x - z] - 30*N*x^3*z*Log[(1 + x^2)/x - z] - 
       48*N*x^4*z*Log[(1 + x^2)/x - z] - 30*N*x^5*z*Log[(1 + x^2)/x - z] - 
       24*N*x^6*z*Log[(1 + x^2)/x - z] - 6*N*x^7*z*Log[(1 + x^2)/x - z] + 
       6*N*x^2*z^2*Log[(1 + x^2)/x - z] + 24*N*x^3*z^2*Log[(1 + x^2)/x - z] + 
       24*N*x^4*z^2*Log[(1 + x^2)/x - z] + 24*N*x^5*z^2*
        Log[(1 + x^2)/x - z] + 6*N*x^6*z^2*Log[(1 + x^2)/x - z]))/
     (x^2*(1 + x)^2*(-x + z + x^2*z - x*z^2)) + 
    (M2*N*(1 + 4*x + 4*x^2 + 4*x^3 + x^4)*(2*Pi - I*Log[(1 + x^2)/x - z] - 
       I*Log[z]))/(x*(1 + x)^2) + 
    ((I/6)*M2^2*(-15*M2*N*x - 6*M2*N*x^2 - 15*M2*N*x^3 - 
       (20*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (2*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (56*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (8*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (108*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (12*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (56*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (8*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (20*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (2*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 9*M2*N*z - 15*M2*N*x*z + 
       27*M2*N*x^2*z - 15*M2*N*x^3*z + 9*M2*N*x^4*z - 
       (31*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (73*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (16*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (180*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (24*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (73*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (16*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (31*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 9*M2*N*z^2 - 
       21*M2*N*x*z^2 + 36*M2*N*x^2*z^2 - 21*M2*N*x^3*z^2 + 9*M2*N*x^4*z^2 - 
       (14*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (2*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (14*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (8*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (96*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (12*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (14*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (8*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (14*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (2*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 3*M2*N*z^3 - 
       21*M2*N*x*z^3 + 18*M2*N*x^2*z^3 - 21*M2*N*x^3*z^3 + 3*M2*N*x^4*z^3 + 
       (15*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (18*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (15*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 12*M2*N*x*z^4 - 
       12*M2*N*x^3*z^4 - (12*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       3*M2*N*x^2*z^5 + (6*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (6*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (12*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) + (48*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) + (48*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) + (48*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) + (12*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z*Log[M2])/
        (M2*(1 + x)^2) + (6*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + (6*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2*Log[M2])/
        (M2*(1 + x)^2) + (6*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (12*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (48*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (48*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (48*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (12*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2)))/
     (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*(1 + z)^2)))/2 + 
 (N*(((4*I)*x*((16*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (16*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2))*(1 + x^2 - x*z))/x^3 + 
       (8*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2))*(2 + z)*(1 + x^2 - x*z))/
        x^3 + (32*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x - 
       (8*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (8*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (8*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
          (4*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
          (2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
          (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2)))/x^2 - 
       (2*(4*M2^5*x^2 + 4*M2^5*x^4 - (2*M2^3*x^2*(-M2^2 - 
             M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (16*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (8*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (16*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (2*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          7*M2^5*x*z - 2*M2^5*x^2*z - 14*M2^5*x^3*z - 2*M2^5*x^4*z - 
          7*M2^5*x^5*z + (3*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (16*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (5*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (32*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (5*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (16*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          (3*M2^3*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          3*M2^5*z^2 + 2*M2^5*x*z^2 + 16*M2^5*x^2*z^2 + 6*M2^5*x^3*z^2 + 
          16*M2^5*x^4*z^2 + 2*M2^5*x^5*z^2 + 3*M2^5*x^6*z^2 + 
          (M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
          (16*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (6*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
          (16*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 6*M2^5*x*z^3 - 
          4*M2^5*x^2*z^3 - 12*M2^5*x^3*z^3 - 4*M2^5*x^4*z^3 - 
          6*M2^5*x^5*z^3 - (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
          (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
          3*M2^5*x^2*z^4 + 2*M2^5*x^3*z^4 + 3*M2^5*x^4*z^4 + 
          (4*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2))/x^3)*
      ((-2*I)*Pi - Log[(1 + x^2)/x - z] - Log[z]))/
     (M2^2*(-x + z)*(-1 + x*z)) + 
    (2*x*((-16*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (16*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2))*(1 + x^2 - x*z))/x^3 - 
       (8*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2))*(2 + z)*(1 + x^2 - x*z))/
        x^3 - (32*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2)))/x + 
       (8*M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (8*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (6*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (8*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
          (2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
          (4*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
          (2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
          (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2)))/x^2)*
      (I*Pi^2 - 6*Pi*Log[M2] + (3*I)*Log[x]^2 + 6*Pi*Log[Y] - 
       (3*I)*Log[Y]^2 + (3*I)*Log[M2]*Log[(1 + x^2)/x - z] + 
       (3*I)*Log[x]*Log[(1 + x^2)/x - z] - 6*Pi*Log[-x + (1 + x^2)/x - z] + 
       (3*I)*Log[(1 + x^2)/x - z]*Log[-x + (1 + x^2)/x - z] + 
       (3*I)*Log[M2]*Log[z] + (3*I)*Log[x]*Log[z] + 
       (3*I)*Log[-x + (1 + x^2)/x - z]*Log[z] - 6*Pi*Log[-x + z] + 
       (3*I)*Log[(1 + x^2)/x - z]*Log[-x + z] + (3*I)*Log[z]*Log[-x + z] + 
       6*Pi*Log[Z] - (3*I)*Log[Z]^2 - (6*I)*PolyLog[2, Y^(-1)] - 
       (3*I)*PolyLog[2, x/((1 + x^2)/x - z)] + 
       (3*I)*PolyLog[2, x*((1 + x^2)/x - z)] - (3*I)*PolyLog[2, x/z] + 
       (3*I)*PolyLog[2, x*z] - (6*I)*PolyLog[2, Z^(-1)]))/
     (3*M2^2*(x - z)*(-1 + x*z))))/
  (32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z)))


==> anc/Finite_1Loop_P2 <==
M_2_II,(1),fin = (N*
   ((2*I)*(((-10*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (40*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (90*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (140*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (160*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (140*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (90*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (40*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (10*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^9*z + 
        8*M2^9*x*z + 30*M2^9*x^2*z + 53*M2^9*x^3*z + 97*M2^9*x^4*z + 
        120*M2^9*x^5*z + 142*M2^9*x^6*z + 120*M2^9*x^7*z + 97*M2^9*x^8*z + 
        53*M2^9*x^9*z + 30*M2^9*x^10*z + 8*M2^9*x^11*z + 4*M2^9*x^12*z - 
        (15*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (43*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (89*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (131*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (148*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (131*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (89*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (43*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (15*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        8*M2^9*z^2 - 4*M2^9*x*z^2 + 17*M2^9*x^2*z^2 - 21*M2^9*x^3*z^2 - 
        56*M2^9*x^5*z^2 - 19*M2^9*x^6*z^2 - 56*M2^9*x^7*z^2 - 
        21*M2^9*x^9*z^2 + 17*M2^9*x^10*z^2 - 4*M2^9*x^11*z^2 + 
        8*M2^9*x^12*z^2 - (2*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (2*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (27*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (63*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (120*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (132*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (120*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (63*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (27*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (2*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (2*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        4*M2^9*z^3 - 30*M2^9*x*z^3 - 13*M2^9*x^2*z^3 - 113*M2^9*x^3*z^3 - 
        98*M2^9*x^4*z^3 - 223*M2^9*x^5*z^3 - 162*M2^9*x^6*z^3 - 
        223*M2^9*x^7*z^3 - 98*M2^9*x^8*z^3 - 113*M2^9*x^9*z^3 - 
        13*M2^9*x^10*z^3 - 30*M2^9*x^11*z^3 + 4*M2^9*x^12*z^3 - 
        (3*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (3*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (3*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (32*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (32*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (70*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (32*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (32*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (3*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (3*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (3*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        17*M2^9*x*z^4 + 41*M2^9*x^2*z^4 + 26*M2^9*x^3*z^4 + 
        168*M2^9*x^4*z^4 + 168*M2^9*x^5*z^4 + 271*M2^9*x^6*z^4 + 
        168*M2^9*x^7*z^4 + 168*M2^9*x^8*z^4 + 26*M2^9*x^9*z^4 + 
        41*M2^9*x^10*z^4 - 17*M2^9*x^11*z^4 + 
        (9*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (8*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (25*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (25*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (8*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (9*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        32*M2^9*x^2*z^5 - 6*M2^9*x^3*z^5 + 17*M2^9*x^4*z^5 - 
        45*M2^9*x^5*z^5 - 30*M2^9*x^6*z^5 - 45*M2^9*x^7*z^5 + 
        17*M2^9*x^8*z^5 - 6*M2^9*x^9*z^5 + 32*M2^9*x^10*z^5 - 
        (9*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (15*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (15*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (9*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        34*M2^9*x^3*z^6 - 40*M2^9*x^4*z^6 - 65*M2^9*x^5*z^6 - 
        71*M2^9*x^6*z^6 - 65*M2^9*x^7*z^6 - 40*M2^9*x^8*z^6 - 
        34*M2^9*x^9*z^6 + (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        (M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
        (8*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        (M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        20*M2^9*x^4*z^7 + 36*M2^9*x^5*z^7 + 40*M2^9*x^6*z^7 + 
        36*M2^9*x^7*z^7 + 20*M2^9*x^8*z^7 - 5*M2^9*x^5*z^8 - 9*M2^9*x^6*z^8 - 
        5*M2^9*x^7*z^8)/x^6 + 
      ((24*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (96*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (216*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (336*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (384*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (336*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (216*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (96*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (24*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        10*M2^9*z - 20*M2^9*x*z - 65*M2^9*x^2*z - 91*M2^9*x^3*z - 
        129*M2^9*x^4*z - 125*M2^9*x^5*z - 148*M2^9*x^6*z - 125*M2^9*x^7*z - 
        129*M2^9*x^8*z - 91*M2^9*x^9*z - 65*M2^9*x^10*z - 20*M2^9*x^11*z - 
        10*M2^9*x^12*z + (29*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (183*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (508*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (1022*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (1467*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (1678*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (1467*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (1022*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (508*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (183*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (29*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        20*M2^9*z^2 - 11*M2^9*x*z^2 - 104*M2^9*x^2*z^2 - 167*M2^9*x^3*z^2 - 
        365*M2^9*x^4*z^2 - 487*M2^9*x^5*z^2 - 610*M2^9*x^6*z^2 - 
        487*M2^9*x^7*z^2 - 365*M2^9*x^8*z^2 - 167*M2^9*x^9*z^2 - 
        104*M2^9*x^10*z^2 - 11*M2^9*x^11*z^2 - 20*M2^9*x^12*z^2 + 
        (49*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (125*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (86*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (49*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (277*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (240*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (277*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (49*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (86*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (125*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (49*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        10*M2^9*z^3 + 51*M2^9*x*z^3 + 73*M2^9*x^2*z^3 + 303*M2^9*x^3*z^3 + 
        616*M2^9*x^4*z^3 + 894*M2^9*x^5*z^3 + 1066*M2^9*x^6*z^3 + 
        894*M2^9*x^7*z^3 + 616*M2^9*x^8*z^3 + 303*M2^9*x^9*z^3 + 
        73*M2^9*x^10*z^3 + 51*M2^9*x^11*z^3 - 10*M2^9*x^12*z^3 + 
        (27*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (44*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (229*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (224*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (646*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (360*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (646*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (224*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (229*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (44*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (27*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        31*M2^9*x*z^4 - 21*M2^9*x^2*z^4 - 139*M2^9*x^3*z^4 - 
        208*M2^9*x^4*z^4 - 689*M2^9*x^5*z^4 - 494*M2^9*x^6*z^4 - 
        689*M2^9*x^7*z^4 - 208*M2^9*x^8*z^4 - 139*M2^9*x^9*z^4 - 
        21*M2^9*x^10*z^4 + 31*M2^9*x^11*z^4 - 
        (73*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (113*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (30*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (315*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (118*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (315*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (30*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (113*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (73*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        34*M2^9*x^2*z^5 - 95*M2^9*x^3*z^5 + 137*M2^9*x^4*z^5 - 
        165*M2^9*x^5*z^5 + 342*M2^9*x^6*z^5 - 165*M2^9*x^7*z^5 + 
        137*M2^9*x^8*z^5 - 95*M2^9*x^9*z^5 - 34*M2^9*x^10*z^5 + 
        (49*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (162*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (21*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (324*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        (21*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (162*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        (49*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
        16*M2^9*x^3*z^6 + 181*M2^9*x^4*z^6 - 43*M2^9*x^5*z^6 + 
        322*M2^9*x^6*z^6 - 43*M2^9*x^7*z^6 + 181*M2^9*x^8*z^6 + 
        16*M2^9*x^9*z^6 + (21*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
        (54*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        (98*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
        (54*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
        (21*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
        4*M2^9*x^4*z^7 - 128*M2^9*x^5*z^7 - 8*M2^9*x^6*z^7 - 
        128*M2^9*x^7*z^7 - 4*M2^9*x^8*z^7 - 
        (32*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^7)/(1 + x)^2 - 
        (32*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^7)/(1 + x)^2 + 
        M2^9*x^5*z^8 + 32*M2^9*x^6*z^8 + M2^9*x^7*z^8 + 
        (8*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^8)/(1 + x)^2)/
       (2*x^6) + ((-112*M2^9)/x - 112*M2^9*x + 112*M2^9*z - 
        (4*M2^8*(1 + x)^2*(2 + z)^3*(1 + x^2 - x*z)^3*(2*M2 - 2*M2*x + 
           12*M2*x^2 - 2*M2*x^3 + 2*M2*x^4 + 
           (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 5*M2*x*z + 10*M2*x^2*z - 
           5*M2*x^3*z + 5*M2*x^2*z^2))/x^6 + 
        M2^7*((-32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (64*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (32*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (24*M2^2*(3 - 44*x + 3*x^2 - 25*x*z)*(1 + x^2 - x*z))/x^2) + 
        M2^6*((4*M2^3*(1 + x^2 - x*z)*(54 + 346*x - 792*x^2 + 346*x^3 + 
             54*x^4 + 65*x*z - 1246*x^2*z + 65*x^3*z - 344*x^2*z^2))/x^3 + 
          (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((40*M2^2*(1 + x)^4)/x^2 - 
             (56*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)) + 
        M2^5*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-64*M2^3*(1 + x)^6)/x^3 + 
             (272*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
             (120*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) - 
          2*M2*((1 + x^2)/x - z)*((-378*M2^3*(1 + x)^6)/x^3 + 
            (1874*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
            (2464*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3 + 
            (884*M2^3*(1 + x^2 - x*z)^3)/x^3)) + M2^4*((1 + x^2)/x - z)*
         ((80*M2^5*(1 + x)^10)/x^5 - (1080*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
           x^5 + (3888*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 - 
          (5568*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 + 
          (3376*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 - 
          (680*M2^5*(1 + x^2 - x*z)^5)/x^5 - 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-84*M2^4*(1 + x)^8)/x^4 + 
             (252*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
             (96*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
             (80*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) + 
        M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)*
         ((-8*M2^5*(1 + x)^10)/x^5 + (204*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
           x^5 - (1000*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 + 
          (1648*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 - 
          (1076*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 + 
          (192*M2^5*(1 + x^2 - x*z)^5)/x^5 + 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-12*M2^4*(1 + x)^8)/x^4 + 
             (80*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
             (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
             (48*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) + 
        M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*((1 + x^2)/x - z)^2*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-12*M2^3*(1 + x)^6)/x^3 + 
             (16*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 + 
             (8*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) + 
          2*((-8*M2^4*(1 + x)^8)/x^4 + (70*M2^4*(1 + x)^6*(1 + x^2 - x*z))/
             x^4 - (138*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
            (104*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
            (12*M2^4*(1 + x^2 - x*z)^4)/x^4)) + 
        M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((16*M2^4*(1 + x)^8)/x^4 - 
             (228*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
             (300*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4))/(M2*(1 + x)^2) - 
          2*M2*((1 + x^2)/x - z)*((170*M2^4*(1 + x)^8)/x^4 - 
            (1384*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
            (3164*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
            (2654*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 + 
            (696*M2^4*(1 + x^2 - x*z)^4)/x^4)))/8) - 
    ((-2*((-10*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (40*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (90*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (140*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (160*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (140*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (90*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (40*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (10*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
         4*M2^9*z + 8*M2^9*x*z + 30*M2^9*x^2*z + 53*M2^9*x^3*z + 
         97*M2^9*x^4*z + 120*M2^9*x^5*z + 142*M2^9*x^6*z + 120*M2^9*x^7*z + 
         97*M2^9*x^8*z + 53*M2^9*x^9*z + 30*M2^9*x^10*z + 8*M2^9*x^11*z + 
         4*M2^9*x^12*z - (15*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (43*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (89*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (131*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (148*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (131*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (89*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (43*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
         (15*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
         8*M2^9*z^2 - 4*M2^9*x*z^2 + 17*M2^9*x^2*z^2 - 21*M2^9*x^3*z^2 - 
         56*M2^9*x^5*z^2 - 19*M2^9*x^6*z^2 - 56*M2^9*x^7*z^2 - 
         21*M2^9*x^9*z^2 + 17*M2^9*x^10*z^2 - 4*M2^9*x^11*z^2 + 
         8*M2^9*x^12*z^2 - (2*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (2*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (27*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (63*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (120*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (132*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (120*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (63*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         (27*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (2*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
         (2*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
         4*M2^9*z^3 - 30*M2^9*x*z^3 - 13*M2^9*x^2*z^3 - 113*M2^9*x^3*z^3 - 
         98*M2^9*x^4*z^3 - 223*M2^9*x^5*z^3 - 162*M2^9*x^6*z^3 - 
         223*M2^9*x^7*z^3 - 98*M2^9*x^8*z^3 - 113*M2^9*x^9*z^3 - 
         13*M2^9*x^10*z^3 - 30*M2^9*x^11*z^3 + 4*M2^9*x^12*z^3 - 
         (3*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (3*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (3*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (32*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (32*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (70*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (32*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (32*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (3*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
         (3*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         (3*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
         17*M2^9*x*z^4 + 41*M2^9*x^2*z^4 + 26*M2^9*x^3*z^4 + 
         168*M2^9*x^4*z^4 + 168*M2^9*x^5*z^4 + 271*M2^9*x^6*z^4 + 
         168*M2^9*x^7*z^4 + 168*M2^9*x^8*z^4 + 26*M2^9*x^9*z^4 + 
         41*M2^9*x^10*z^4 - 17*M2^9*x^11*z^4 + 
         (9*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         (8*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (25*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (25*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
         (8*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         (9*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
         32*M2^9*x^2*z^5 - 6*M2^9*x^3*z^5 + 17*M2^9*x^4*z^5 - 
         45*M2^9*x^5*z^5 - 30*M2^9*x^6*z^5 - 45*M2^9*x^7*z^5 + 
         17*M2^9*x^8*z^5 - 6*M2^9*x^9*z^5 + 32*M2^9*x^10*z^5 - 
         (9*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
         (15*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
         (15*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         (9*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
         34*M2^9*x^3*z^6 - 40*M2^9*x^4*z^6 - 65*M2^9*x^5*z^6 - 
         71*M2^9*x^6*z^6 - 65*M2^9*x^7*z^6 - 40*M2^9*x^8*z^6 - 
         34*M2^9*x^9*z^6 + (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
              M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
         (M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
         (8*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
         (M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
         (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 20*M2^9*x^4*z^7 + 
         36*M2^9*x^5*z^7 + 40*M2^9*x^6*z^7 + 36*M2^9*x^7*z^7 + 
         20*M2^9*x^8*z^7 - 5*M2^9*x^5*z^8 - 9*M2^9*x^6*z^8 - 5*M2^9*x^7*z^8))/
       x^6 + ((112*M2^9)/x + 112*M2^9*x - 112*M2^9*z + 
        (4*M2^8*(1 + x)^2*(2 + z)^3*(1 + x^2 - x*z)^3*(2*M2 - 2*M2*x + 
           12*M2*x^2 - 2*M2*x^3 + 2*M2*x^4 + 
           (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
           (x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z)))/(M2*(1 + x)^2) - 5*M2*x*z + 10*M2*x^2*z - 
           5*M2*x^3*z + 5*M2*x^2*z^2))/x^6 - 
        M2^7*((-32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (64*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (32*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (24*M2^2*(3 - 44*x + 3*x^2 - 25*x*z)*(1 + x^2 - x*z))/x^2) - 
        M2^6*((4*M2^3*(1 + x^2 - x*z)*(54 + 346*x - 792*x^2 + 346*x^3 + 
             54*x^4 + 65*x*z - 1246*x^2*z + 65*x^3*z - 344*x^2*z^2))/x^3 + 
          (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((40*M2^2*(1 + x)^4)/x^2 - 
             (56*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)) - 
        M2^5*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-64*M2^3*(1 + x)^6)/x^3 + 
             (272*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
             (120*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) - 
          2*M2*((1 + x^2)/x - z)*((-378*M2^3*(1 + x)^6)/x^3 + 
            (1874*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
            (2464*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3 + 
            (884*M2^3*(1 + x^2 - x*z)^3)/x^3)) - M2^4*((1 + x^2)/x - z)*
         ((80*M2^5*(1 + x)^10)/x^5 - (1080*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
           x^5 + (3888*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 - 
          (5568*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 + 
          (3376*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 - 
          (680*M2^5*(1 + x^2 - x*z)^5)/x^5 - 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-84*M2^4*(1 + x)^8)/x^4 + 
             (252*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
             (96*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
             (80*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) - 
        M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)*
         ((-8*M2^5*(1 + x)^10)/x^5 + (204*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
           x^5 - (1000*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 + 
          (1648*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 - 
          (1076*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 + 
          (192*M2^5*(1 + x^2 - x*z)^5)/x^5 + 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-12*M2^4*(1 + x)^8)/x^4 + 
             (80*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
             (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
             (48*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) - 
        M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*((1 + x^2)/x - z)^2*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-12*M2^3*(1 + x)^6)/x^3 + 
             (16*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 + 
             (8*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) + 
          2*((-8*M2^4*(1 + x)^8)/x^4 + (70*M2^4*(1 + x)^6*(1 + x^2 - x*z))/
             x^4 - (138*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
            (104*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
            (12*M2^4*(1 + x^2 - x*z)^4)/x^4)) - 
        M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((16*M2^4*(1 + x)^8)/x^4 - 
             (228*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
             (300*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4))/(M2*(1 + x)^2) - 
          2*M2*((1 + x^2)/x - z)*((170*M2^4*(1 + x)^8)/x^4 - 
            (1384*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
            (3164*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
            (2654*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 + 
            (696*M2^4*(1 + x^2 - x*z)^4)/x^4)))/4)*(2*I - Pi - I*Log[M2]) - 
    (I/8)*((-112*M2^9)/x - 112*M2^9*x + 112*M2^9*z - 
      (4*M2^8*(1 + x)^2*(2 + z)^3*(1 + x^2 - x*z)^3*(2*M2 - 2*M2*x + 
         12*M2*x^2 - 2*M2*x^3 + 2*M2*x^4 + 
         (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
         (x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
             ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 5*M2*x*z + 10*M2*x^2*z - 
         5*M2*x^3*z + 5*M2*x^2*z^2))/x^6 + 
      M2^7*((-32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)))/(1 + x)^2 - 
        (64*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)))/(1 + x)^2 - 
        (32*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)))/(1 + x)^2 - 
        (24*M2^2*(3 - 44*x + 3*x^2 - 25*x*z)*(1 + x^2 - x*z))/x^2) + 
      M2^6*((4*M2^3*(1 + x^2 - x*z)*(54 + 346*x - 792*x^2 + 346*x^3 + 
           54*x^4 + 65*x*z - 1246*x^2*z + 65*x^3*z - 344*x^2*z^2))/x^3 + 
        (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((40*M2^2*(1 + x)^4)/x^2 - 
           (56*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)) + 
      M2^5*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((-64*M2^3*(1 + x)^6)/x^3 + 
           (272*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
           (120*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) - 
        2*M2*((1 + x^2)/x - z)*((-378*M2^3*(1 + x)^6)/x^3 + 
          (1874*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
          (2464*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3 + 
          (884*M2^3*(1 + x^2 - x*z)^3)/x^3)) + M2^4*((1 + x^2)/x - z)*
       ((80*M2^5*(1 + x)^10)/x^5 - (1080*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
         x^5 + (3888*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 - 
        (5568*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 + 
        (3376*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 - 
        (680*M2^5*(1 + x^2 - x*z)^5)/x^5 - 
        (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((-84*M2^4*(1 + x)^8)/x^4 + 
           (252*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
           (96*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
           (80*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) + 
      M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)*
       ((-8*M2^5*(1 + x)^10)/x^5 + (204*M2^5*(1 + x)^8*(1 + x^2 - x*z))/x^5 - 
        (1000*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 + 
        (1648*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 - 
        (1076*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 + 
        (192*M2^5*(1 + x^2 - x*z)^5)/x^5 + 
        (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((-12*M2^4*(1 + x)^8)/x^4 + 
           (80*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - 
           (32*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
           (48*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4))/(M2*(1 + x)^2)) + 
      M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*((1 + x^2)/x - z)^2*
       ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((-12*M2^3*(1 + x)^6)/x^3 + 
           (16*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 + 
           (8*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) + 
        2*((-8*M2^4*(1 + x)^8)/x^4 + (70*M2^4*(1 + x)^6*(1 + x^2 - x*z))/
           x^4 - (138*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 + 
          (104*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
          (12*M2^4*(1 + x^2 - x*z)^4)/x^4)) + 
      M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*((16*M2^4*(1 + x)^8)/x^4 - 
           (228*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
           (300*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4))/(M2*(1 + x)^2) - 
        2*M2*((1 + x^2)/x - z)*((170*M2^4*(1 + x)^8)/x^4 - 
          (1384*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
          (3164*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - 
          (2654*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 + 
          (696*M2^4*(1 + x^2 - x*z)^4)/x^4)))*(-8 - (4*I)*Pi + (7*Pi^2)/6 + 
      4*Log[M2] + (2*I)*Pi*Log[M2] - Log[M2]^2)))/
  (4*M2*(-2*M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))*
   (-M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*
   (M2 + M2*((1 + x^2)/x - z))^2*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))*((1 + x^2)/x - z)) + 
 (((I*N*(M2 + 5*M2*x^2 + 5*M2*x^4 + M2*x^6 - 4*M2*x*z - 8*M2*x^3*z - 
       4*M2*x^5*z + 4*M2*x^2*z^2 + 4*M2*x^4*z^2))/
     (x^2*(-x + z + x^2*z - x*z^2)) - 
    (I*N*(2*M2*x^2 - 2*M2*x*z - 2*M2*x^3*z + M2*z^2 + 4*M2*x^2*z^2 + 
       M2*x^4*z^2 - 2*M2*x*z^3 - 2*M2*x^3*z^3 + 2*M2*x^2*z^4))/
     (x*z*(-x + z + x^2*z - x*z^2)) + 
    ((2*I)*(2*M2*N*x^2 - 2*M2*N*x*z - 2*M2*N*x^3*z + M2*N*z^2 + 
       4*M2*N*x^2*z^2 + M2*N*x^4*z^2 - 2*M2*N*x*z^3 - 2*M2*N*x^3*z^3 + 
       2*M2*N*x^2*z^4))/(x*z*(-x + z + x^2*z - x*z^2)) - 
    (I*M2*N*(1 + 4*x^2 + 8*x^4 + 4*x^6 + x^8 - 4*x*z - 14*x^3*z - 14*x^5*z - 
       4*x^7*z + 7*x^2*z^2 + 16*x^4*z^2 + 7*x^6*z^2 - 6*x^3*z^3 - 6*x^5*z^3 + 
       2*x^4*z^4))/(x^2*(1 + x^2 - x*z)*(-x + z + x^2*z - x*z^2)) + 
    ((2*I)*M2*(N + 4*N*x^2 + 8*N*x^4 + 4*N*x^6 + N*x^8 - 4*N*x*z - 
       14*N*x^3*z - 14*N*x^5*z - 4*N*x^7*z + 7*N*x^2*z^2 + 16*N*x^4*z^2 + 
       7*N*x^6*z^2 - 6*N*x^3*z^3 - 6*N*x^5*z^3 + 2*N*x^4*z^4))/
     (x^2*(1 + x^2 - x*z)*(-x + z + x^2*z - x*z^2)) - 
    (I*M2^2*N*((-4*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (16*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (36*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (56*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (64*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (56*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (36*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (16*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
       (4*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 2*M2*z + 4*M2*x*z + 
       17*M2*x^2*z + 31*M2*x^3*z + 61*M2*x^4*z + 77*M2*x^5*z + 92*M2*x^6*z + 
       77*M2*x^7*z + 61*M2*x^8*z + 31*M2*x^9*z + 17*M2*x^10*z + 4*M2*x^11*z + 
       2*M2*x^12*z + (3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (9*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (24*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (46*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (65*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (74*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (65*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (46*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (24*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (9*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (3*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 4*M2*z^2 - 5*M2*x*z^2 + 
       4*M2*x^2*z^2 - 37*M2*x^3*z^2 - 35*M2*x^4*z^2 - 97*M2*x^5*z^2 - 
       74*M2*x^6*z^2 - 97*M2*x^7*z^2 - 35*M2*x^8*z^2 - 37*M2*x^9*z^2 + 
       4*M2*x^10*z^2 - 5*M2*x^11*z^2 + 4*M2*x^12*z^2 + 
       (3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (14*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (19*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (17*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (16*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (17*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (19*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (14*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (3*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 2*M2*z^3 - 19*M2*x*z^3 + 
       3*M2*x^2*z^3 - 59*M2*x^3*z^3 + 8*M2*x^4*z^3 - 74*M2*x^5*z^3 + 
       14*M2*x^6*z^3 - 74*M2*x^7*z^3 + 8*M2*x^8*z^3 - 59*M2*x^9*z^3 + 
       3*M2*x^10*z^3 - 19*M2*x^11*z^3 + 2*M2*x^12*z^3 + 
       (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (16*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (26*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (32*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (26*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (16*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 11*M2*x*z^4 + 
       33*M2*x^2*z^4 - 13*M2*x^3*z^4 + 104*M2*x^4*z^4 + 9*M2*x^5*z^4 + 
       138*M2*x^6*z^4 + 9*M2*x^7*z^4 + 104*M2*x^8*z^4 - 13*M2*x^9*z^4 + 
       33*M2*x^10*z^4 - 11*M2*x^11*z^4 - 
       (3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (15*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (26*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (37*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (46*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (37*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (26*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (15*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) - 
       (3*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 26*M2*x^2*z^5 - 
       17*M2*x^3*z^5 + 59*M2*x^4*z^5 - 39*M2*x^5*z^5 + 66*M2*x^6*z^5 - 
       39*M2*x^7*z^5 + 59*M2*x^8*z^5 - 17*M2*x^9*z^5 + 26*M2*x^10*z^5 + 
       (3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (18*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (33*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (36*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (33*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (18*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) + 
       (3*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^5)/(M2*(1 + x)^2) - 32*M2*x^3*z^6 - 
       13*M2*x^4*z^6 - 81*M2*x^5*z^6 - 30*M2*x^6*z^6 - 81*M2*x^7*z^6 - 
       13*M2*x^8*z^6 - 32*M2*x^9*z^6 - 
       (x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) - 
       (6*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) - 
       (10*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) - 
       (6*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) - 
       (x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^6)/(M2*(1 + x)^2) + 20*M2*x^4*z^7 + 
       16*M2*x^5*z^7 + 40*M2*x^6*z^7 + 16*M2*x^7*z^7 + 20*M2*x^8*z^7 - 
       5*M2*x^5*z^8 - 4*M2*x^6*z^8 - 5*M2*x^7*z^8))/
     (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*(1 + z)^2*(1 + x^2 - x*z)*
      (1 + x + x^2 - x*z)^2))*Log[muR2]^2)/8 + 
 ((I/1152)*M2*(1 + x^2)*(z + x^2*z - x*(1 + z^2))*
   (4224*N - 768*Nf - 2112*N*Log[muR2] + 384*Nf*Log[muR2]))/
  (x*z*(1 + x^2 - x*z)) - ((I/2)*M2*(1 + x^2)*(z + x^2*z - x*(1 + z^2))*
   ((11*N)/3 - (2*Nf)/3 + (2*I)*N*Pi + (N*Pi^2)/12 - 2*N*Log[M2] + 
    (((11*N)/3 - (2*Nf)/3)*((-I)*Pi + Log[M2]))/2 - 
    (N*((-I)*Pi + Log[M2])^2)/2 + 2*N*Log[muR2] - 
    (((11*N)/3 - (2*Nf)/3 - 2*N*((-I)*Pi + Log[M2]))*Log[muR2])/2 - 
    (N*Log[muR2]^2)/2 + 2*N*Log[x] - (N*(Log[x] - 2*Log[1 + x])^2)/2 - 
    4*N*Log[1 + x] + ((11*N)/3 - (2*Nf)/3 - 2*N*((-I)*Pi + Log[M2]) + 
      2*N*Log[muR2])*(-Log[x]/2 + Log[1 + x])))/(x*z*(1 + x^2 - x*z)) + 
 (N*((-2*I)*((-13*M2^3*x - 12*M2^3*x^2 - 13*M2^3*x^3 - 
        (9*M2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)))/(1 + x)^2 - 
        (30*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (42*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (30*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (9*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 9*M2^3*z + 
        12*M2^3*x*z + 18*M2^3*x^2*z + 12*M2^3*x^3*z + 9*M2^3*x^4*z - 
        9*M2^3*x*z^2 - 12*M2^3*x^2*z^2 - 9*M2^3*x^3*z^2)/x^2 - 
      (2*(2*M2^3 - M2^3*x^2 - 26*M2^3*x^3 - M2^3*x^4 + 2*M2^3*x^6 - 
         (23*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (72*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (98*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (72*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (23*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 7*M2^3*x*z + 
         26*M2^3*x^2*z + 14*M2^3*x^3*z + 26*M2^3*x^4*z + 7*M2^3*x^5*z - 
         7*M2^3*x^2*z^2 - 26*M2^3*x^3*z^2 - 7*M2^3*x^4*z^2))/x^3) + 
    ((-2*(2*M2^3 - M2^3*x^2 - 26*M2^3*x^3 - M2^3*x^4 + 2*M2^3*x^6 - 
         (23*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (72*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (98*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (72*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (23*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 7*M2^3*x*z + 
         26*M2^3*x^2*z + 14*M2^3*x^3*z + 26*M2^3*x^4*z + 7*M2^3*x^5*z - 
         7*M2^3*x^2*z^2 - 26*M2^3*x^3*z^2 - 7*M2^3*x^4*z^2))/x^3 - 
      (8*(M2^3 - 3*M2^3*x^2 - 11*M2^3*x^3 - 3*M2^3*x^4 + M2^3*x^6 - 
         (8*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (27*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (38*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (27*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
         (8*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                z))*((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^3*x*z + 
         11*M2^3*x^2*z + 8*M2^3*x^3*z + 11*M2^3*x^4*z + 4*M2^3*x^5*z - 
         4*M2^3*x^2*z^2 - 11*M2^3*x^3*z^2 - 4*M2^3*x^4*z^2))/x^3)*
     (2*I - Pi - I*Log[M2] + I*Log[x] - (2*I)*Log[1 + x]) - 
    ((2*I)*(M2^3 - 3*M2^3*x^2 - 11*M2^3*x^3 - 3*M2^3*x^4 + M2^3*x^6 - 
       (8*M2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (27*M2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (38*M2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (27*M2*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (8*M2*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 + 4*M2^3*x*z + 11*M2^3*x^2*z + 
       8*M2^3*x^3*z + 11*M2^3*x^4*z + 4*M2^3*x^5*z - 4*M2^3*x^2*z^2 - 
       11*M2^3*x^3*z^2 - 4*M2^3*x^4*z^2)*(-8 - (4*I)*Pi + (7*Pi^2)/6 + 
       4*Log[M2] + (2*I)*Pi*Log[M2] - Log[M2]^2 - 4*Log[x] - 
       (2*I)*Pi*Log[x] + 2*Log[M2]*Log[x] - Log[x]^2 + 8*Log[1 + x] + 
       (4*I)*Pi*Log[1 + x] - 4*Log[M2]*Log[1 + x] + 4*Log[x]*Log[1 + x] - 
       4*Log[1 + x]^2))/x^3))/
  (16*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 ((2*I)*((19*((-384*M2^6*N)/x - 384*M2^6*N*x + 384*M2^6*N*z + 
        2*M2^4*N*((1 + x^2)/x - z)*
         ((-384*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (768*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (384*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (24*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) + 
        2*M2^4*N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) - 
        2*M2^3*N*((1 + x^2)/x - z)^2*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(-336*M2^2 + (168*M2^2)/x^2 + 168*M2^2*x^2 - 
             672*M2^2*z - (336*M2^2*z)/x - 336*M2^2*x*z))/(M2*(1 + x)^2) - 
          (24*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 
             5*x^2*z - 8*x*z^2))/x^2) + M2^3*N*((1 + x^2)/x - z)^3*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(384*M2^2 - (96*M2^2)/x^2 + (96*M2^2)/x + 
             96*M2^2*x - 96*M2^2*x^2 + 480*M2^2*z + (240*M2^2*z)/x + 
             240*M2^2*x*z))/(M2*(1 + x)^2) + (48*M2^3*(1 + x^2 - x*z)*
            (2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 8*x^2*z - 2*x^3*z - x^2*z^2))/
           x^3) - M2^3*N*((1 + x^2)/x - z)*
         ((48*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
             25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-240*M2^2*(1 + x)^4)/x^2 + 
             (1008*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2))))/
      216 + ((-480*M2^6*N)/x - 480*M2^6*N*x + 480*M2^6*N*z + 
       (4*M2^5*(-187*M2*N + 6*M2*Nf + 24*M2*N*x + 12*M2*Nf*x - 374*M2*N*x^2 + 
          12*M2*Nf*x^2 + 24*M2*N*x^3 + 12*M2*Nf*x^3 - 187*M2*N*x^4 + 
          6*M2*Nf*x^4 - (28*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (8*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (192*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (16*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (28*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (8*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 386*M2*N*x*z - 
          6*M2*Nf*x*z - 24*M2*N*x^2*z - 12*M2*Nf*x^2*z + 386*M2*N*x^3*z - 
          6*M2*Nf*x^3*z - (68*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
          199*M2*N*x^2*z^2))/x^2 + 2*M2^4*((1 + x^2)/x - z)*
        ((16*M2*Nf*(1 + x)^2*(3*M2 + 3*M2*x^2 - 
            (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 3*M2*x*z))/x^2 + 
         N*((-296*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (1232*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (296*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (320*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
           (2*M2^2*(21 - 38*x + 21*x^2 - 40*x*z)*(1 + x^2 - x*z))/x^2)) + 
       M2^3*((1 + x^2)/x - z)^3*((-8*M2^2*Nf*(1 + x)^2*(6*M2 + 6*M2*x^2 - 
            (3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (14*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 3*M2*z - 
            6*M2*x*z + 3*M2*x^2*z - (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                  x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/
             (M2*(1 + x)^2) - 3*M2*x*z^2))/x^2 + 
         N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(-1080*M2^2 - (476*M2^2)/x^2 - 
              (1112*M2^2)/x - 1112*M2^2*x - 476*M2^2*x^2 + 984*M2^2*z + 
              (396*M2^2*z)/x + 396*M2^2*x*z + 48*M2^2*z^2))/(M2*(1 + x)^2) + 
           (4*M2^3*(1 + x^2 - x*z)*(46 + 194*x + 236*x^2 + 194*x^3 + 46*x^4 + 
              5*x*z - 50*x^2*z + 5*x^3*z - 15*x^2*z^2))/x^3)) - 
       2*M2^3*((1 + x^2)/x - z)^2*((-8*M2^2*Nf*(1 + x)^2*(3*M2 - 6*M2*x + 
            6*M2*x^2 - 6*M2*x^3 + 3*M2*x^4 - 
            (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
            (14*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 9*M2*x*z + 6*M2*x^2*z - 
            9*M2*x^3*z + (8*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
            6*M2*x^2*z^2))/x^3 + 
         N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(532*M2^2 + (310*M2^2)/x^2 + (768*M2^2)/x + 
              768*M2^2*x + 310*M2^2*x^2 - 856*M2^2*z - (236*M2^2*z)/x - 
              236*M2^2*x*z - 96*M2^2*z^2))/(M2*(1 + x)^2) + 
           (2*M2^3*(1 + x^2 - x*z)*(102 + 74*x + 72*x^2 + 74*x^3 + 102*x^4 - 
              167*x*z - 206*x^2*z - 167*x^3*z + 32*x^2*z^2))/x^3)) + 
       M2^3*((1 + x^2)/x - z)*((8*M2^2*Nf*(1 + x)^2*(15*M2 - 6*M2*x + 
            30*M2*x^2 - 6*M2*x^3 + 15*M2*x^4 - 
            (17*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
            (14*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (17*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 33*M2*x*z + 
            6*M2*x^2*z - 33*M2*x^3*z + (24*x^3*(-M2^2 - M2*(2*M2 - 
                 (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*
              z)/(M2*(1 + x)^2) + 18*M2*x^2*z^2))/x^3 - 
         N*((4*M2^3*(1 + x^2 - x*z)*(65 + 106*x - 6*x^2 + 106*x^3 + 65*x^4 - 
              77*x*z - 242*x^2*z - 77*x^3*z - 22*x^2*z^2))/x^3 + 
           (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*((24*M2^2*(1 + x)^4)/x^2 + 
              (1212*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2 - (512*M2^2*
                (1 + x^2 - x*z)^2)/x^2))/(M2*(1 + x)^2))))/6 - 
     (5*((-704*M2^6*N)/x - 704*M2^6*N*x + 704*M2^6*N*z + 
        2*M2^4*((1 + x^2)/x - z)*((32*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - 
             (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
          N*((-720*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (1632*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (720*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (96*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (4*M2^2*(125 - 214*x + 125*x^2 - 232*x*z)*(1 + x^2 - x*z))/
             x^2)) + M2^3*((1 + x^2)/x - z)^3*
         ((-16*M2^2*Nf*(1 + x)^2*(2*M2 + 2*M2*x^2 - 
             (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
             (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
             (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*z - 
             2*M2*x*z + M2*x^2*z - (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                   x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/
              (M2*(1 + x)^2) - M2*x*z^2))/x^2 + 
          N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*(-704*M2^2 - (480*M2^2)/x^2 - (832*M2^2)/
                x - 832*M2^2*x - 480*M2^2*x^2 + 1088*M2^2*z + (544*M2^2*z)/
                x + 544*M2^2*x*z))/(M2*(1 + x)^2) + 
            (8*M2^3*(1 + x^2 - x*z)*(28 + 108*x + 116*x^2 + 108*x^3 + 28*
                x^4 - 2*x*z - 48*x^2*z - 2*x^3*z - 11*x^2*z^2))/x^3)) - 
        2*M2^3*((1 + x^2)/x - z)^2*((-8*M2*Nf*(1 + x)^2*
            ((8*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
             (4*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
             (2*M2^2*(1 - 2*x + x^2 - 2*x*z)*(1 + x^2 - x*z))/x^2))/x + 
          N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*(184*M2^2 + (452*M2^2)/x^2 + (544*M2^2)/
                x + 544*M2^2*x + 452*M2^2*x^2 - 1264*M2^2*z - (632*M2^2*z)/
                x - 632*M2^2*x*z))/(M2*(1 + x)^2) + 
            (4*M2^3*(1 + x^2 - x*z)*(52 - 26*x + 100*x^2 - 26*x^3 + 52*x^4 - 
               117*x*z + 22*x^2*z - 117*x^3*z + 64*x^2*z^2))/x^3)) + 
        M2^4*(N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) + 
          2*((8*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - (x^2*(-M2^2 - 
                  M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
            N*((-132*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
              (360*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 - (132*x^2*
                (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (48*x*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z))*z)/(1 + x)^2 - (4*M2^2*(129 - 46*x + 
                 129*x^2 - 152*x*z)*(1 + x^2 - x*z))/x^2))) + 
        M2^3*((1 + x^2)/x - z)*((8*M2*Nf*(1 + x)^2*
            ((-8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z)))/(1 + x)^2 + (8*x*(-M2^2 - 
                M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z)))/(1 + x)^2 - (8*x^2*(-M2^2 - 
                M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z)))/(1 + x)^2 + (12*x*(-M2^2 - 
                M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))*z)/(1 + x)^2 + (2*M2^2*(5 - 2*x + 5*x^2 - 
                6*x*z)*(1 + x^2 - x*z))/x^2))/x - 
          N*((16*M2^3*(1 + x^2 - x*z)*(50 - 36*x + 120*x^2 - 36*x^3 + 50*
                x^4 - 118*x*z + 56*x^2*z - 118*x^3*z + 73*x^2*z^2))/x^3 + 
            (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*((-264*M2^2*(1 + x)^4)/x^2 + (1896*M2^2*
                 (1 + x)^2*(1 + x^2 - x*z))/x^2 - (96*M2^2*(1 + x^2 - x*z)^2)/
                x^2))/(M2*(1 + x)^2)))))/36) + 
   I*((-5*((-384*M2^6*N)/x - 384*M2^6*N*x + 384*M2^6*N*z + 
        2*M2^4*N*((1 + x^2)/x - z)*
         ((-384*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (768*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (384*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (24*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) + 
        2*M2^4*N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) - 
        2*M2^3*N*((1 + x^2)/x - z)^2*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(-336*M2^2 + (168*M2^2)/x^2 + 168*M2^2*x^2 - 
             672*M2^2*z - (336*M2^2*z)/x - 336*M2^2*x*z))/(M2*(1 + x)^2) - 
          (24*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 
             5*x^2*z - 8*x*z^2))/x^2) + M2^3*N*((1 + x^2)/x - z)^3*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(384*M2^2 - (96*M2^2)/x^2 + (96*M2^2)/x + 
             96*M2^2*x - 96*M2^2*x^2 + 480*M2^2*z + (240*M2^2*z)/x + 
             240*M2^2*x*z))/(M2*(1 + x)^2) + (48*M2^3*(1 + x^2 - x*z)*
            (2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 8*x^2*z - 2*x^3*z - x^2*z^2))/
           x^3) - M2^3*N*((1 + x^2)/x - z)*
         ((48*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
             25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-240*M2^2*(1 + x)^4)/x^2 + 
             (1008*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2))))/
      36 + ((-704*M2^6*N)/x - 704*M2^6*N*x + 704*M2^6*N*z + 
       2*M2^4*((1 + x^2)/x - z)*((32*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - 
            (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
         N*((-720*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (1632*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (720*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (96*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
               ((1 + x^2)/x - z))*z)/(1 + x)^2 - 
           (4*M2^2*(125 - 214*x + 125*x^2 - 232*x*z)*(1 + x^2 - x*z))/x^2)) + 
       M2^3*((1 + x^2)/x - z)^3*((-16*M2^2*Nf*(1 + x)^2*(2*M2 + 2*M2*x^2 - 
            (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (4*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
            (x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*z - 2*M2*x*z + 
            M2*x^2*z - (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
            M2*x*z^2))/x^2 + N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(-704*M2^2 - 
              (480*M2^2)/x^2 - (832*M2^2)/x - 832*M2^2*x - 480*M2^2*x^2 + 
              1088*M2^2*z + (544*M2^2*z)/x + 544*M2^2*x*z))/(M2*(1 + x)^2) + 
           (8*M2^3*(1 + x^2 - x*z)*(28 + 108*x + 116*x^2 + 108*x^3 + 28*x^4 - 
              2*x*z - 48*x^2*z - 2*x^3*z - 11*x^2*z^2))/x^3)) - 
       2*M2^3*((1 + x^2)/x - z)^2*
        ((-8*M2*Nf*(1 + x)^2*((8*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
            (4*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*z)/(1 + x)^2 + 
            (2*M2^2*(1 - 2*x + x^2 - 2*x*z)*(1 + x^2 - x*z))/x^2))/x + 
         N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*(184*M2^2 + (452*M2^2)/x^2 + (544*M2^2)/x + 
              544*M2^2*x + 452*M2^2*x^2 - 1264*M2^2*z - (632*M2^2*z)/x - 
              632*M2^2*x*z))/(M2*(1 + x)^2) + (4*M2^3*(1 + x^2 - x*z)*
             (52 - 26*x + 100*x^2 - 26*x^3 + 52*x^4 - 117*x*z + 22*x^2*z - 
              117*x^3*z + 64*x^2*z^2))/x^3)) + 
       M2^4*(N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                  z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
           (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) + 
         2*((8*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - (x^2*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
           N*((-132*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (360*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (132*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                  M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (48*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
             (4*M2^2*(129 - 46*x + 129*x^2 - 152*x*z)*(1 + x^2 - x*z))/
              x^2))) + M2^3*((1 + x^2)/x - z)*
        ((8*M2*Nf*(1 + x)^2*((-8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
            (8*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z)))/(1 + x)^2 - 
            (8*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
            (12*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
            (2*M2^2*(5 - 2*x + 5*x^2 - 6*x*z)*(1 + x^2 - x*z))/x^2))/x - 
         N*((16*M2^3*(1 + x^2 - x*z)*(50 - 36*x + 120*x^2 - 36*x^3 + 50*x^4 - 
              118*x*z + 56*x^2*z - 118*x^3*z + 73*x^2*z^2))/x^3 + 
           (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*(
                (1 + x^2)/x - z))*((-264*M2^2*(1 + x)^4)/x^2 + 
              (1896*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2 - (96*M2^2*
                (1 + x^2 - x*z)^2)/x^2))/(M2*(1 + x)^2))))/6)*
    (-2 + Log[M2] + Log[(1 + x^2)/x - z]) + 
   (I/24)*((-384*M2^6*N)/x - 384*M2^6*N*x + 384*M2^6*N*z + 
     2*M2^4*N*((1 + x^2)/x - z)*
      ((-384*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (768*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (384*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (24*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) + 
     2*M2^4*N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) - 
     2*M2^3*N*((1 + x^2)/x - z)^2*
      ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*(-336*M2^2 + (168*M2^2)/x^2 + 168*M2^2*x^2 - 
          672*M2^2*z - (336*M2^2*z)/x - 336*M2^2*x*z))/(M2*(1 + x)^2) - 
       (24*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 
          5*x^2*z - 8*x*z^2))/x^2) + M2^3*N*((1 + x^2)/x - z)^3*
      ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*(384*M2^2 - (96*M2^2)/x^2 + (96*M2^2)/x + 
          96*M2^2*x - 96*M2^2*x^2 + 480*M2^2*z + (240*M2^2*z)/x + 
          240*M2^2*x*z))/(M2*(1 + x)^2) + (48*M2^3*(1 + x^2 - x*z)*
         (2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 8*x^2*z - 2*x^3*z - x^2*z^2))/
        x^3) - M2^3*N*((1 + x^2)/x - z)*
      ((48*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
          25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
       (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*((-240*M2^2*(1 + x)^4)/x^2 + 
          (1008*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)))*
    (8 - Pi^2/6 - 4*Log[M2] + Log[M2]^2 - 4*Log[(1 + x^2)/x - z] + 
     2*Log[M2]*Log[(1 + x^2)/x - z] + Log[(1 + x^2)/x - z]^2))/
  (16*M2*(M2 + M2*((1 + x^2)/x - z))^2*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))*((1 + x^2)/x - z)) - 
 (Log[muR2]*
   (
    (N*((2*I)*((-2*((-10*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (40*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (90*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (140*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (160*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (140*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (90*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (40*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (10*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
            4*M2^9*z + 8*M2^9*x*z + 30*M2^9*x^2*z + 53*M2^9*x^3*z + 
            97*M2^9*x^4*z + 120*M2^9*x^5*z + 142*M2^9*x^6*z + 
            120*M2^9*x^7*z + 97*M2^9*x^8*z + 53*M2^9*x^9*z + 30*M2^9*x^10*z + 
            8*M2^9*x^11*z + 4*M2^9*x^12*z - (15*M2^7*x^3*(-M2^2 - M2*
                (2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (43*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (89*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (131*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (148*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (131*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (89*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (43*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
            (15*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
            8*M2^9*z^2 - 4*M2^9*x*z^2 + 17*M2^9*x^2*z^2 - 21*M2^9*x^3*z^2 - 
            56*M2^9*x^5*z^2 - 19*M2^9*x^6*z^2 - 56*M2^9*x^7*z^2 - 
            21*M2^9*x^9*z^2 + 17*M2^9*x^10*z^2 - 4*M2^9*x^11*z^2 + 
            8*M2^9*x^12*z^2 - (2*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                  x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/
             (1 + x)^2 - (2*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (27*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (63*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (120*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (132*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (120*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (63*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            (27*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
            (2*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
            (2*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
            4*M2^9*z^3 - 30*M2^9*x*z^3 - 13*M2^9*x^2*z^3 - 113*M2^9*x^3*z^3 - 
            98*M2^9*x^4*z^3 - 223*M2^9*x^5*z^3 - 162*M2^9*x^6*z^3 - 
            223*M2^9*x^7*z^3 - 98*M2^9*x^8*z^3 - 113*M2^9*x^9*z^3 - 
            13*M2^9*x^10*z^3 - 30*M2^9*x^11*z^3 + 4*M2^9*x^12*z^3 - 
            (3*M2^7*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
            (3*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
            (3*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (32*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (32*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (70*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (32*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (32*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
            (3*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
            (3*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            (3*M2^7*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
            17*M2^9*x*z^4 + 41*M2^9*x^2*z^4 + 26*M2^9*x^3*z^4 + 
            168*M2^9*x^4*z^4 + 168*M2^9*x^5*z^4 + 271*M2^9*x^6*z^4 + 
            168*M2^9*x^7*z^4 + 168*M2^9*x^8*z^4 + 26*M2^9*x^9*z^4 + 
            41*M2^9*x^10*z^4 - 17*M2^9*x^11*z^4 + 
            (9*M2^7*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            (M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
            (8*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            (25*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
            (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            (25*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
            (8*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            (M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            (9*M2^7*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
            32*M2^9*x^2*z^5 - 6*M2^9*x^3*z^5 + 17*M2^9*x^4*z^5 - 
            45*M2^9*x^5*z^5 - 30*M2^9*x^6*z^5 - 45*M2^9*x^7*z^5 + 
            17*M2^9*x^8*z^5 - 6*M2^9*x^9*z^5 + 32*M2^9*x^10*z^5 - 
            (9*M2^7*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
            (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
            (15*M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
            (6*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 + 
            (15*M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
            (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
            (9*M2^7*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
            34*M2^9*x^3*z^6 - 40*M2^9*x^4*z^6 - 65*M2^9*x^5*z^6 - 
            71*M2^9*x^6*z^6 - 65*M2^9*x^7*z^6 - 40*M2^9*x^8*z^6 - 
            34*M2^9*x^9*z^6 + (3*M2^7*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                  x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/
             (1 + x)^2 + (M2^7*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 - 
            (8*M2^7*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
            (M2^7*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
            (3*M2^7*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^6)/(1 + x)^2 + 
            20*M2^9*x^4*z^7 + 36*M2^9*x^5*z^7 + 40*M2^9*x^6*z^7 + 
            36*M2^9*x^7*z^7 + 20*M2^9*x^8*z^7 - 5*M2^9*x^5*z^8 - 
            9*M2^9*x^6*z^8 - 5*M2^9*x^7*z^8))/x^6 + 
         ((112*M2^9)/x + 112*M2^9*x - 112*M2^9*z + 
           (4*M2^8*(1 + x)^2*(2 + z)^3*(1 + x^2 - x*z)^3*(2*M2 - 2*M2*x + 
              12*M2*x^2 - 2*M2*x^3 + 2*M2*x^4 + (x^2*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + (2*x^3*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + (x^4*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 5*M2*x*z + 
              10*M2*x^2*z - 5*M2*x^3*z + 5*M2*x^2*z^2))/x^6 - 
           M2^7*((-32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                  M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (64*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (32*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (24*M2^2*(3 - 44*x + 3*x^2 - 25*x*z)*(1 + x^2 - x*z))/x^2) - 
           M2^6*((4*M2^3*(1 + x^2 - x*z)*(54 + 346*x - 792*x^2 + 346*x^3 + 
                54*x^4 + 65*x*z - 1246*x^2*z + 65*x^3*z - 344*x^2*z^2))/x^3 + 
             (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z))*((40*M2^2*(1 + x)^4)/x^2 - 
                (56*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)) - 
           M2^5*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z))*((-64*M2^3*(1 + x)^6)/x^3 + 
                (272*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - 
                (120*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) - 
             2*M2*((1 + x^2)/x - z)*((-378*M2^3*(1 + x)^6)/x^3 + (1874*M2^3*
                 (1 + x)^4*(1 + x^2 - x*z))/x^3 - (2464*M2^3*(1 + x)^2*
                 (1 + x^2 - x*z)^2)/x^3 + (884*M2^3*(1 + x^2 - x*z)^3)/
                x^3)) - M2^4*((1 + x^2)/x - z)*((80*M2^5*(1 + x)^10)/x^5 - 
             (1080*M2^5*(1 + x)^8*(1 + x^2 - x*z))/x^5 + 
             (3888*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 - 
             (5568*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 + 
             (3376*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 - 
             (680*M2^5*(1 + x^2 - x*z)^5)/x^5 - 
             (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))*((-84*M2^4*(1 + x)^8)/x^4 + 
                (252*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - (96*M2^4*(1 + x)^4*
                  (1 + x^2 - x*z)^2)/x^4 - (80*M2^4*(1 + x)^2*(1 + x^2 - x*z)^
                   3)/x^4))/(M2*(1 + x)^2)) - M2^3*((M2*(1 + x)^2)/x - 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)*
            ((-8*M2^5*(1 + x)^10)/x^5 + (204*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
              x^5 - (1000*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 + 
             (1648*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 - 
             (1076*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 + 
             (192*M2^5*(1 + x^2 - x*z)^5)/x^5 + 
             (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))*((-12*M2^4*(1 + x)^8)/x^4 + 
                (80*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 - (32*M2^4*(1 + x)^4*
                  (1 + x^2 - x*z)^2)/x^4 - (48*M2^4*(1 + x)^2*(1 + x^2 - x*z)^
                   3)/x^4))/(M2*(1 + x)^2)) - 
           M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*
            ((1 + x^2)/x - z)^2*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                  M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(
                (-12*M2^3*(1 + x)^6)/x^3 + (16*M2^3*(1 + x)^4*(1 + x^2 - 
                   x*z))/x^3 + (8*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/
              (M2*(1 + x)^2) + 2*((-8*M2^4*(1 + x)^8)/x^4 + (70*M2^4*
                 (1 + x)^6*(1 + x^2 - x*z))/x^4 - (138*M2^4*(1 + x)^4*
                 (1 + x^2 - x*z)^2)/x^4 + (104*M2^4*(1 + x)^2*(1 + x^2 - x*z)^
                  3)/x^4 - (12*M2^4*(1 + x^2 - x*z)^4)/x^4)) - 
           M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z))*((16*M2^4*(1 + x)^8)/x^4 - 
                (228*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + 
                (300*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/x^4))/(M2*(1 + x)^2) - 
             2*M2*((1 + x^2)/x - z)*((170*M2^4*(1 + x)^8)/x^4 - (1384*M2^4*
                 (1 + x)^6*(1 + x^2 - x*z))/x^4 + (3164*M2^4*(1 + x)^4*
                 (1 + x^2 - x*z)^2)/x^4 - (2654*M2^4*(1 + x)^2*
                 (1 + x^2 - x*z)^3)/x^4 + (696*M2^4*(1 + x^2 - x*z)^4)/x^4)))/
          4) - (((-112*M2^9)/x - 112*M2^9*x + 112*M2^9*z - 
          (4*M2^8*(1 + x)^2*(2 + z)^3*(1 + x^2 - x*z)^3*(2*M2 - 2*M2*x + 
             12*M2*x^2 - 2*M2*x^3 + 2*M2*x^4 + (x^2*(-M2^2 - 
                M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
             (2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
             (x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 5*M2*x*z + 
             10*M2*x^2*z - 5*M2*x^3*z + 5*M2*x^2*z^2))/x^6 + 
          M2^7*((-32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (64*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (32*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
            (24*M2^2*(3 - 44*x + 3*x^2 - 25*x*z)*(1 + x^2 - x*z))/x^2) + 
          M2^6*((4*M2^3*(1 + x^2 - x*z)*(54 + 346*x - 792*x^2 + 346*x^3 + 54*
                x^4 + 65*x*z - 1246*x^2*z + 65*x^3*z - 344*x^2*z^2))/x^3 + 
            (2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*((40*M2^2*(1 + x)^4)/x^2 - (56*M2^2*
                 (1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)) + 
          M2^5*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z))*((-64*M2^3*(1 + x)^6)/x^3 + 
               (272*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - (120*M2^3*(1 + x)^2*
                 (1 + x^2 - x*z)^2)/x^3))/(M2*(1 + x)^2) - 
            2*M2*((1 + x^2)/x - z)*((-378*M2^3*(1 + x)^6)/x^3 + 
              (1874*M2^3*(1 + x)^4*(1 + x^2 - x*z))/x^3 - (2464*M2^3*
                (1 + x)^2*(1 + x^2 - x*z)^2)/x^3 + (884*M2^3*(1 + x^2 - x*z)^
                 3)/x^3)) + M2^4*((1 + x^2)/x - z)*
           ((80*M2^5*(1 + x)^10)/x^5 - (1080*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
             x^5 + (3888*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 - 
            (5568*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 + 
            (3376*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 - 
            (680*M2^5*(1 + x^2 - x*z)^5)/x^5 - 
            (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*((-84*M2^4*(1 + x)^8)/x^4 + (252*M2^4*
                 (1 + x)^6*(1 + x^2 - x*z))/x^4 - (96*M2^4*(1 + x)^4*
                 (1 + x^2 - x*z)^2)/x^4 - (80*M2^4*(1 + x)^2*(1 + x^2 - x*z)^
                  3)/x^4))/(M2*(1 + x)^2)) + M2^3*((M2*(1 + x)^2)/x - 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)*
           ((-8*M2^5*(1 + x)^10)/x^5 + (204*M2^5*(1 + x)^8*(1 + x^2 - x*z))/
             x^5 - (1000*M2^5*(1 + x)^6*(1 + x^2 - x*z)^2)/x^5 + 
            (1648*M2^5*(1 + x)^4*(1 + x^2 - x*z)^3)/x^5 - 
            (1076*M2^5*(1 + x)^2*(1 + x^2 - x*z)^4)/x^5 + 
            (192*M2^5*(1 + x^2 - x*z)^5)/x^5 + 
            (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                ((1 + x^2)/x - z))*((-12*M2^4*(1 + x)^8)/x^4 + (80*M2^4*
                 (1 + x)^6*(1 + x^2 - x*z))/x^4 - (32*M2^4*(1 + x)^4*
                 (1 + x^2 - x*z)^2)/x^4 - (48*M2^4*(1 + x)^2*(1 + x^2 - x*z)^
                  3)/x^4))/(M2*(1 + x)^2)) + 
          M2^3*((M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*
           ((1 + x^2)/x - z)^2*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                 M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*
              ((-12*M2^3*(1 + x)^6)/x^3 + (16*M2^3*(1 + x)^4*(1 + x^2 - x*z))/
                x^3 + (8*M2^3*(1 + x)^2*(1 + x^2 - x*z)^2)/x^3))/
             (M2*(1 + x)^2) + 2*((-8*M2^4*(1 + x)^8)/x^4 + (70*M2^4*(1 + x)^6*
                (1 + x^2 - x*z))/x^4 - (138*M2^4*(1 + x)^4*(1 + x^2 - x*z)^2)/
               x^4 + (104*M2^4*(1 + x)^2*(1 + x^2 - x*z)^3)/x^4 - 
              (12*M2^4*(1 + x^2 - x*z)^4)/x^4)) + 
          M2^4*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                   z))*((1 + x^2)/x - z))*((16*M2^4*(1 + x)^8)/x^4 - 
               (228*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + (300*M2^4*(1 + x)^4*
                 (1 + x^2 - x*z)^2)/x^4))/(M2*(1 + x)^2) - 
            2*M2*((1 + x^2)/x - z)*((170*M2^4*(1 + x)^8)/x^4 - 
              (1384*M2^4*(1 + x)^6*(1 + x^2 - x*z))/x^4 + (3164*M2^4*
                (1 + x)^4*(1 + x^2 - x*z)^2)/x^4 - (2654*M2^4*(1 + x)^2*
                (1 + x^2 - x*z)^3)/x^4 + (696*M2^4*(1 + x^2 - x*z)^4)/x^4)))*
         (2*I - Pi - I*Log[M2]))/2))/(4*M2*(-2*M2 + (M2*(1 + x)^2)/x - 
       M2*((1 + x^2)/x - z))*(-M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^
       2*(M2 + M2*((1 + x^2)/x - z))^2*
      (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*((1 + x^2)/x - z)) + 
    (M2*N*(I + Pi + (11*I)*x^2 + 5*Pi*x^2 + (11*I)*x^4 + 5*Pi*x^4 + I*x^6 + 
       Pi*x^6 - (8*I)*x*z - 4*Pi*x*z - (16*I)*x^3*z - 8*Pi*x^3*z - 
       (8*I)*x^5*z - 4*Pi*x^5*z + (8*I)*x^2*z^2 + 4*Pi*x^2*z^2 + 
       (8*I)*x^4*z^2 + 4*Pi*x^4*z^2 + I*Log[M2] + (5*I)*x^2*Log[M2] + 
       (5*I)*x^4*Log[M2] + I*x^6*Log[M2] - (4*I)*x*z*Log[M2] - 
       (8*I)*x^3*z*Log[M2] - (4*I)*x^5*z*Log[M2] + (4*I)*x^2*z^2*Log[M2] + 
       (4*I)*x^4*z^2*Log[M2] - I*Log[x] - (5*I)*x^2*Log[x] - 
       (5*I)*x^4*Log[x] - I*x^6*Log[x] + (4*I)*x*z*Log[x] + 
       (8*I)*x^3*z*Log[x] + (4*I)*x^5*z*Log[x] - (4*I)*x^2*z^2*Log[x] - 
       (4*I)*x^4*z^2*Log[x] + (2*I)*Log[1 + x] + (10*I)*x^2*Log[1 + x] + 
       (10*I)*x^4*Log[1 + x] + (2*I)*x^6*Log[1 + x] - (8*I)*x*z*Log[1 + x] - 
       (16*I)*x^3*z*Log[1 + x] - (8*I)*x^5*z*Log[1 + x] + 
       (8*I)*x^2*z^2*Log[1 + x] + (8*I)*x^4*z^2*Log[1 + x]))/
     (2*x^2*(-x + z + x^2*z - x*z^2)) + 
    (M2*N*(-I + Pi - (8*I)*x^2 + 4*Pi*x^2 - (18*I)*x^4 + 8*Pi*x^4 - 
       (8*I)*x^6 + 4*Pi*x^6 - I*x^8 + Pi*x^8 + (6*I)*x*z - 4*Pi*x*z + 
       (30*I)*x^3*z - 14*Pi*x^3*z + (30*I)*x^5*z - 14*Pi*x^5*z + 
       (6*I)*x^7*z - 4*Pi*x^7*z - (13*I)*x^2*z^2 + 7*Pi*x^2*z^2 - 
       (34*I)*x^4*z^2 + 16*Pi*x^4*z^2 - (13*I)*x^6*z^2 + 7*Pi*x^6*z^2 + 
       (12*I)*x^3*z^3 - 6*Pi*x^3*z^3 + (12*I)*x^5*z^3 - 6*Pi*x^5*z^3 - 
       (4*I)*x^4*z^4 + 2*Pi*x^4*z^4 - I*Log[M2] - (4*I)*x^2*Log[M2] - 
       (8*I)*x^4*Log[M2] - (4*I)*x^6*Log[M2] - I*x^8*Log[M2] + 
       (4*I)*x*z*Log[M2] + (14*I)*x^3*z*Log[M2] + (14*I)*x^5*z*Log[M2] + 
       (4*I)*x^7*z*Log[M2] - (7*I)*x^2*z^2*Log[M2] - (16*I)*x^4*z^2*Log[M2] - 
       (7*I)*x^6*z^2*Log[M2] + (6*I)*x^3*z^3*Log[M2] + 
       (6*I)*x^5*z^3*Log[M2] - (2*I)*x^4*z^4*Log[M2] + I*Log[x] + 
       (4*I)*x^2*Log[x] + (8*I)*x^4*Log[x] + (4*I)*x^6*Log[x] + 
       I*x^8*Log[x] - (4*I)*x*z*Log[x] - (14*I)*x^3*z*Log[x] - 
       (14*I)*x^5*z*Log[x] - (4*I)*x^7*z*Log[x] + (7*I)*x^2*z^2*Log[x] + 
       (16*I)*x^4*z^2*Log[x] + (7*I)*x^6*z^2*Log[x] - (6*I)*x^3*z^3*Log[x] - 
       (6*I)*x^5*z^3*Log[x] + (2*I)*x^4*z^4*Log[x] - (2*I)*Log[1 + x] - 
       (8*I)*x^2*Log[1 + x] - (16*I)*x^4*Log[1 + x] - (8*I)*x^6*Log[1 + x] - 
       (2*I)*x^8*Log[1 + x] + (8*I)*x*z*Log[1 + x] + 
       (28*I)*x^3*z*Log[1 + x] + (28*I)*x^5*z*Log[1 + x] + 
       (8*I)*x^7*z*Log[1 + x] - (14*I)*x^2*z^2*Log[1 + x] - 
       (32*I)*x^4*z^2*Log[1 + x] - (14*I)*x^6*z^2*Log[1 + x] + 
       (12*I)*x^3*z^3*Log[1 + x] + (12*I)*x^5*z^3*Log[1 + x] - 
       (4*I)*x^4*z^4*Log[1 + x] - (2*I)*Log[(1 + x^2)/x - z] - 
       (8*I)*x^2*Log[(1 + x^2)/x - z] - (16*I)*x^4*Log[(1 + x^2)/x - z] - 
       (8*I)*x^6*Log[(1 + x^2)/x - z] - (2*I)*x^8*Log[(1 + x^2)/x - z] + 
       (8*I)*x*z*Log[(1 + x^2)/x - z] + (28*I)*x^3*z*Log[(1 + x^2)/x - z] + 
       (28*I)*x^5*z*Log[(1 + x^2)/x - z] + (8*I)*x^7*z*Log[(1 + x^2)/x - z] - 
       (14*I)*x^2*z^2*Log[(1 + x^2)/x - z] - (32*I)*x^4*z^2*
        Log[(1 + x^2)/x - z] - (14*I)*x^6*z^2*Log[(1 + x^2)/x - z] + 
       (12*I)*x^3*z^3*Log[(1 + x^2)/x - z] + (12*I)*x^5*z^3*
        Log[(1 + x^2)/x - z] - (4*I)*x^4*z^4*Log[(1 + x^2)/x - z]))/
     (2*x^2*(1 + x^2 - x*z)*(-x + z + x^2*z - x*z^2)) + 
    ((2*I)*((-5*((-384*M2^6*N)/x - 384*M2^6*N*x + 384*M2^6*N*z + 
           2*M2^4*N*((1 + x^2)/x - z)*((-384*(-M2^2 - M2*(2*M2 - 
                  (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - 
                  z)))/(1 + x)^2 - (768*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                   x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (384*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                  M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (24*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) + 
           2*M2^4*N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                  M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                    z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
             (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) - 
           2*M2^3*N*((1 + x^2)/x - z)^2*
            ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))*(-336*M2^2 + (168*M2^2)/x^2 + 
                168*M2^2*x^2 - 672*M2^2*z - (336*M2^2*z)/x - 336*M2^2*x*z))/
              (M2*(1 + x)^2) - (24*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 
                5*z - 22*x*z + 5*x^2*z - 8*x*z^2))/x^2) + 
           M2^3*N*((1 + x^2)/x - z)^3*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                   x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*(384*M2^2 - 
                (96*M2^2)/x^2 + (96*M2^2)/x + 96*M2^2*x - 96*M2^2*x^2 + 
                480*M2^2*z + (240*M2^2*z)/x + 240*M2^2*x*z))/(M2*(1 + x)^2) + 
             (48*M2^3*(1 + x^2 - x*z)*(2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 
                8*x^2*z - 2*x^3*z - x^2*z^2))/x^3) - M2^3*N*((1 + x^2)/x - z)*
            ((48*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
                25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
             (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                 ((1 + x^2)/x - z))*((-240*M2^2*(1 + x)^4)/x^2 + 
                (1008*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2))))/
         36 + ((-704*M2^6*N)/x - 704*M2^6*N*x + 704*M2^6*N*z + 
          2*M2^4*((1 + x^2)/x - z)*((32*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - 
               (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                      z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
            N*((-720*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 - (1632*x*
                (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (720*x^2*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (96*x*(-M2^2 - 
                 M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z))*z)/(1 + x)^2 - (4*M2^2*(125 - 214*x + 
                 125*x^2 - 232*x*z)*(1 + x^2 - x*z))/x^2)) + 
          M2^3*((1 + x^2)/x - z)^3*((-16*M2^2*Nf*(1 + x)^2*(2*M2 + 2*M2*x^2 - 
               (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                      z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - (4*x^2*
                 (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - (x^3*(-M2^2 - 
                  M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*z - 2*M2*x*z + M2*
                x^2*z - (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                    M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/
                (M2*(1 + x)^2) - M2*x*z^2))/x^2 + 
            N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z))*(-704*M2^2 - (480*M2^2)/x^2 - 
                 (832*M2^2)/x - 832*M2^2*x - 480*M2^2*x^2 + 1088*M2^2*z + 
                 (544*M2^2*z)/x + 544*M2^2*x*z))/(M2*(1 + x)^2) + 
              (8*M2^3*(1 + x^2 - x*z)*(28 + 108*x + 116*x^2 + 108*x^3 + 
                 28*x^4 - 2*x*z - 48*x^2*z - 2*x^3*z - 11*x^2*z^2))/x^3)) - 
          2*M2^3*((1 + x^2)/x - z)^2*((-8*M2*Nf*(1 + x)^2*
              ((8*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                      z))*((1 + x^2)/x - z)))/(1 + x)^2 + (4*x*(-M2^2 - 
                  M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z))*z)/(1 + x)^2 + (2*M2^2*(1 - 2*x + x^2 - 
                  2*x*z)*(1 + x^2 - x*z))/x^2))/x + 
            N*((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z))*(184*M2^2 + (452*M2^2)/x^2 + 
                 (544*M2^2)/x + 544*M2^2*x + 452*M2^2*x^2 - 1264*M2^2*z - 
                 (632*M2^2*z)/x - 632*M2^2*x*z))/(M2*(1 + x)^2) + 
              (4*M2^3*(1 + x^2 - x*z)*(52 - 26*x + 100*x^2 - 26*x^3 + 
                 52*x^4 - 117*x*z + 22*x^2*z - 117*x^3*z + 64*x^2*z^2))/x^
                3)) + M2^4*(N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                   M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
              (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                     z))*((1 + x^2)/x - z)))/(1 + x)^2 - (96*x^2*
                (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z)))/(1 + x)^2 - (120*M2^2*(4 - 2*x + 
                 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) + 
            2*((8*M2*Nf*(1 + x)^2*(M2 + M2*x^2 - (x^2*(-M2^2 - 
                    M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                     ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z))/x^2 + 
              N*((-132*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                     M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
                (360*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                     M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
                (132*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                     M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
                (48*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/
                        x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
                (4*M2^2*(129 - 46*x + 129*x^2 - 152*x*z)*(1 + x^2 - x*z))/
                 x^2))) + M2^3*((1 + x^2)/x - z)*
           ((8*M2*Nf*(1 + x)^2*((-8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
                    M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
               (8*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                      z))*((1 + x^2)/x - z)))/(1 + x)^2 - (8*x^2*
                 (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z)))/(1 + x)^2 + (12*x*(-M2^2 - 
                  M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                   ((1 + x^2)/x - z))*z)/(1 + x)^2 + (2*M2^2*(5 - 2*x + 
                  5*x^2 - 6*x*z)*(1 + x^2 - x*z))/x^2))/x - 
            N*((16*M2^3*(1 + x^2 - x*z)*(50 - 36*x + 120*x^2 - 36*x^3 + 
                 50*x^4 - 118*x*z + 56*x^2*z - 118*x^3*z + 73*x^2*z^2))/x^3 + 
              (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
                  ((1 + x^2)/x - z))*((-264*M2^2*(1 + x)^4)/x^2 + 
                 (1896*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2 - 
                 (96*M2^2*(1 + x^2 - x*z)^2)/x^2))/(M2*(1 + x)^2))))/6) + 
      (I/6)*((-384*M2^6*N)/x - 384*M2^6*N*x + 384*M2^6*N*z + 
        2*M2^4*N*((1 + x^2)/x - z)*
         ((-384*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (768*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (384*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (24*M2^2*(15 - 34*x + 15*x^2 - 32*x*z)*(1 + x^2 - x*z))/x^2) + 
        2*M2^4*N*((-96*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (192*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(1 + x)^2 - 
          (96*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - 
                 z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          (120*M2^2*(4 - 2*x + 4*x^2 - 5*x*z)*(1 + x^2 - x*z))/x^2) - 
        2*M2^3*N*((1 + x^2)/x - z)^2*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(-336*M2^2 + (168*M2^2)/x^2 + 168*M2^2*x^2 - 
             672*M2^2*z - (336*M2^2*z)/x - 336*M2^2*x*z))/(M2*(1 + x)^2) - 
          (24*M2^3*(1 + x^2 - x*z)*(10 - 12*x + 10*x^2 + 5*z - 22*x*z + 
             5*x^2*z - 8*x*z^2))/x^2) + M2^3*N*((1 + x^2)/x - z)^3*
         ((x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*(384*M2^2 - (96*M2^2)/x^2 + (96*M2^2)/x + 
             96*M2^2*x - 96*M2^2*x^2 + 480*M2^2*z + (240*M2^2*z)/x + 
             240*M2^2*x*z))/(M2*(1 + x)^2) + (48*M2^3*(1 + x^2 - x*z)*
            (2 + 4*x + 4*x^3 + 2*x^4 - 2*x*z - 8*x^2*z - 2*x^3*z - x^2*z^2))/
           x^3) - M2^3*N*((1 + x^2)/x - z)*
         ((48*M2^3*(1 + x^2 - x*z)*(6 - 26*x + 24*x^2 - 26*x^3 + 6*x^4 - 
             25*x*z + 38*x^2*z - 25*x^3*z + 22*x^2*z^2))/x^3 + 
          (x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z))*((-240*M2^2*(1 + x)^4)/x^2 + 
             (1008*M2^2*(1 + x)^2*(1 + x^2 - x*z))/x^2))/(M2*(1 + x)^2)))*
       (-2 + Log[M2] + Log[(1 + x^2)/x - z]))/
     (16*M2*(M2 + M2*((1 + x^2)/x - z))^2*
      (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*((1 + x^2)/x - z)) + 
    (M2*N*((-4*I)*x^2 + 2*Pi*x^2 + (4*I)*x*z - 2*Pi*x*z + (4*I)*x^3*z - 
       2*Pi*x^3*z - I*z^2 + Pi*z^2 - (10*I)*x^2*z^2 + 4*Pi*x^2*z^2 - 
       I*x^4*z^2 + Pi*x^4*z^2 + (4*I)*x*z^3 - 2*Pi*x*z^3 + (4*I)*x^3*z^3 - 
       2*Pi*x^3*z^3 - (4*I)*x^2*z^4 + 2*Pi*x^2*z^4 - (2*I)*x^2*Log[M2] + 
       (2*I)*x*z*Log[M2] + (2*I)*x^3*z*Log[M2] - I*z^2*Log[M2] - 
       (4*I)*x^2*z^2*Log[M2] - I*x^4*z^2*Log[M2] + (2*I)*x*z^3*Log[M2] + 
       (2*I)*x^3*z^3*Log[M2] - (2*I)*x^2*z^4*Log[M2] + (2*I)*x^2*Log[x] - 
       (2*I)*x*z*Log[x] - (2*I)*x^3*z*Log[x] + I*z^2*Log[x] + 
       (4*I)*x^2*z^2*Log[x] + I*x^4*z^2*Log[x] - (2*I)*x*z^3*Log[x] - 
       (2*I)*x^3*z^3*Log[x] + (2*I)*x^2*z^4*Log[x] - (4*I)*x^2*Log[1 + x] + 
       (4*I)*x*z*Log[1 + x] + (4*I)*x^3*z*Log[1 + x] - (2*I)*z^2*Log[1 + x] - 
       (8*I)*x^2*z^2*Log[1 + x] - (2*I)*x^4*z^2*Log[1 + x] + 
       (4*I)*x*z^3*Log[1 + x] + (4*I)*x^3*z^3*Log[1 + x] - 
       (4*I)*x^2*z^4*Log[1 + x] - (4*I)*x^2*Log[z] + (4*I)*x*z*Log[z] + 
       (4*I)*x^3*z*Log[z] - (2*I)*z^2*Log[z] - (8*I)*x^2*z^2*Log[z] - 
       (2*I)*x^4*z^2*Log[z] + (4*I)*x*z^3*Log[z] + (4*I)*x^3*z^3*Log[z] - 
       (4*I)*x^2*z^4*Log[z]))/(2*x*z*(-x + z + x^2*z - x*z^2)) - 
    ((I/6)*M2^2*((13*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (2*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (26*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (13*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
       (2*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 17*M2*N*x*z - 2*M2*Nf*x*z + 
       34*M2*N*x^2*z - 4*M2*Nf*x^2*z + 17*M2*N*x^3*z - 2*M2*Nf*x^3*z + 
       (22*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (116*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (8*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (176*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (8*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (116*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (8*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
       (22*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
       (4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 23*M2*N*z^2 + 2*M2*Nf*z^2 - 
       12*M2*N*x*z^2 - 26*M2*N*x^2*z^2 - 4*M2*Nf*x^2*z^2 - 12*M2*N*x^3*z^2 - 
       23*M2*N*x^4*z^2 + 2*M2*Nf*x^4*z^2 + 
       (32*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (8*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (134*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (20*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (180*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (24*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (134*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (20*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) + 
       (32*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 
       (8*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2)/(M2*(1 + x)^2) - 34*M2*N*z^3 + 
       4*M2*Nf*z^3 + 17*M2*N*x*z^3 + 4*M2*Nf*x*z^3 - 18*M2*N*x^2*z^3 + 
       17*M2*N*x^3*z^3 + 4*M2*Nf*x^3*z^3 - 34*M2*N*x^4*z^3 + 
       4*M2*Nf*x^4*z^3 + (25*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (104*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (8*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (146*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (8*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (104*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (8*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) + 
       (25*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 
       (4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3)/(M2*(1 + x)^2) - 26*M2*N*z^4 + 
       2*M2*Nf*z^4 + 6*M2*N*x*z^4 - 32*M2*N*x^2*z^4 - 4*M2*Nf*x^2*z^4 + 
       6*M2*N*x^3*z^4 - 26*M2*N*x^4*z^4 + 2*M2*Nf*x^4*z^4 + 
       (13*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       (2*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       (26*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       (4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       (13*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 
       (2*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4)/(M2*(1 + x)^2) + 20*M2*N*x*z^5 - 
       2*M2*Nf*x*z^5 + 16*M2*N*x^2*z^5 - 4*M2*Nf*x^2*z^5 + 20*M2*N*x^3*z^5 - 
       2*M2*Nf*x^3*z^5 + (12*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) + (12*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*Log[M2])/
        (M2*(1 + x)^2) - 15*M2*N*x*z*Log[M2] - 6*M2*N*x^2*z*Log[M2] - 
       15*M2*N*x^3*z*Log[M2] - 
       (15*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
       (12*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
       (6*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
       (12*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) - 
       (15*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[M2])/(M2*(1 + x)^2) + 
       9*M2*N*z^2*Log[M2] - 15*M2*N*x*z^2*Log[M2] + 27*M2*N*x^2*z^2*Log[M2] - 
       15*M2*N*x^3*z^2*Log[M2] + 9*M2*N*x^4*z^2*Log[M2] - 
       (21*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
       (21*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
       (21*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) - 
       (21*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[M2])/(M2*(1 + x)^2) + 
       9*M2*N*z^3*Log[M2] - 21*M2*N*x*z^3*Log[M2] + 36*M2*N*x^2*z^3*Log[M2] - 
       21*M2*N*x^3*z^3*Log[M2] + 9*M2*N*x^4*z^3*Log[M2] - 
       (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) + 
       (6*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) + 
       (30*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) + 
       (6*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) - 
       (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[M2])/(M2*(1 + x)^2) + 
       3*M2*N*z^4*Log[M2] - 21*M2*N*x*z^4*Log[M2] + 18*M2*N*x^2*z^4*Log[M2] - 
       21*M2*N*x^3*z^4*Log[M2] + 3*M2*N*x^4*z^4*Log[M2] + 
       (15*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[M2])/(M2*(1 + x)^2) + 
       (30*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[M2])/(M2*(1 + x)^2) + 
       (15*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[M2])/(M2*(1 + x)^2) - 
       12*M2*N*x*z^5*Log[M2] - 12*M2*N*x^3*z^5*Log[M2] + 
       3*M2*N*x^2*z^6*Log[M2] + 
       (12*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (24*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) + 
       (12*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*Log[z])/(M2*(1 + x)^2) - 15*M2*N*x*z*Log[z] - 
       6*M2*N*x^2*z*Log[z] - 15*M2*N*x^3*z*Log[z] - 
       (15*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
       (12*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
       (12*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) - 
       (15*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z*Log[z])/(M2*(1 + x)^2) + 9*M2*N*z^2*Log[z] - 
       15*M2*N*x*z^2*Log[z] + 27*M2*N*x^2*z^2*Log[z] - 
       15*M2*N*x^3*z^2*Log[z] + 9*M2*N*x^4*z^2*Log[z] - 
       (21*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
       (21*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
       (21*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) - 
       (21*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^2*Log[z])/(M2*(1 + x)^2) + 
       9*M2*N*z^3*Log[z] - 21*M2*N*x*z^3*Log[z] + 36*M2*N*x^2*z^3*Log[z] - 
       21*M2*N*x^3*z^3*Log[z] + 9*M2*N*x^4*z^3*Log[z] - 
       (9*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) + 
       (30*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) + 
       (6*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) - 
       (9*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^3*Log[z])/(M2*(1 + x)^2) + 
       3*M2*N*z^4*Log[z] - 21*M2*N*x*z^4*Log[z] + 18*M2*N*x^2*z^4*Log[z] - 
       21*M2*N*x^3*z^4*Log[z] + 3*M2*N*x^4*z^4*Log[z] + 
       (15*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[z])/(M2*(1 + x)^2) + 
       (30*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[z])/(M2*(1 + x)^2) + 
       (15*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z^4*Log[z])/(M2*(1 + x)^2) - 
       12*M2*N*x*z^5*Log[z] - 12*M2*N*x^3*z^5*Log[z] + 
       3*M2*N*x^2*z^6*Log[z]))/
     (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z*(1 + z)^2)))/2 + 
 ((-2*I)*
    ((-2*((-96*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (192*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (16*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (96*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        12*M2^6*N*x*z + 6*M2^6*Nf*x*z - 96*M2^6*N*x^2*z + 12*M2^6*Nf*x^2*z + 
        12*M2^6*N*x^3*z + 6*M2^6*Nf*x^3*z - 
        (6*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (14*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (332*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (24*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (584*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (20*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (332*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (24*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (6*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (14*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        34*M2^6*N*z^2 - 6*M2^6*Nf*z^2 + 155*M2^6*N*x*z^2 + 
        43*M2^6*N*x^2*z^2 + 12*M2^6*Nf*x^2*z^2 + 155*M2^6*N*x^3*z^2 + 
        34*M2^6*N*x^4*z^2 - 6*M2^6*Nf*x^4*z^2 + 
        (11*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (28*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (259*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (64*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (380*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (72*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (259*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (64*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (11*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (28*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        33*M2^6*N*z^3 - 12*M2^6*Nf*z^3 + 11*M2^6*N*x*z^3 - 12*M2^6*Nf*x*z^3 - 
        84*M2^6*N*x^2*z^3 + 11*M2^6*N*x^3*z^3 - 12*M2^6*Nf*x^3*z^3 + 
        33*M2^6*N*x^4*z^3 - 12*M2^6*Nf*x^4*z^3 - 
        (8*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (14*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (246*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (24*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (348*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (20*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (246*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (24*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (8*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (14*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        36*M2^6*N*z^4 - 6*M2^6*Nf*z^4 + 41*M2^6*N*x*z^4 + 32*M2^6*N*x^2*z^4 + 
        12*M2^6*Nf*x^2*z^4 + 41*M2^6*N*x^3*z^4 + 36*M2^6*N*x^4*z^4 - 
        6*M2^6*Nf*x^4*z^4 - (123*M2^4*N*x^2*(-M2^2 - 
           M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (198*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (16*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (123*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        25*M2^6*N*x*z^5 + 6*M2^6*Nf*x*z^5 + 18*M2^6*N*x^2*z^5 + 
        12*M2^6*Nf*x^2*z^5 + 25*M2^6*N*x^3*z^5 + 6*M2^6*Nf*x^3*z^5 + 
        (12*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^5)/(1 + x)^2 - 
        15*M2^6*N*x^2*z^6))/(3*x^2) + 
     (10*((-57*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (2*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (114*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (4*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (57*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (2*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        38*M2^6*N*x*z + 2*M2^6*Nf*x*z - 12*M2^6*N*x^2*z + 4*M2^6*Nf*x^2*z + 
        38*M2^6*N*x^3*z + 2*M2^6*Nf*x^3*z + 
        (33*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (4*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (72*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (198*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (72*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (33*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (4*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        10*M2^6*N*z^2 - 2*M2^6*Nf*z^2 + 67*M2^6*N*x*z^2 - 73*M2^6*N*x^2*z^2 + 
        4*M2^6*Nf*x^2*z^2 + 67*M2^6*N*x^3*z^2 - 10*M2^6*N*x^4*z^2 - 
        2*M2^6*Nf*x^4*z^2 + (45*M2^4*N*x*(-M2^2 - 
           M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (8*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (57*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (20*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (180*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (24*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (57*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (20*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (45*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (8*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        M2^6*N*z^3 - 4*M2^6*Nf*z^3 + 60*M2^6*N*x*z^3 - 4*M2^6*Nf*x*z^3 - 
        114*M2^6*N*x^2*z^3 + 60*M2^6*N*x^3*z^3 - 4*M2^6*Nf*x^3*z^3 + 
        M2^6*N*x^4*z^3 - 4*M2^6*Nf*x^4*z^3 + 
        (8*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (4*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (126*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (256*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (126*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (4*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        15*M2^6*N*z^4 - 2*M2^6*Nf*z^4 + 71*M2^6*N*x*z^4 - 34*M2^6*N*x^2*z^4 + 
        4*M2^6*Nf*x^2*z^4 + 71*M2^6*N*x^3*z^4 + 15*M2^6*N*x^4*z^4 - 
        2*M2^6*Nf*x^4*z^4 - (68*M2^4*N*x^2*(-M2^2 - 
           M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (2*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (136*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (4*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (68*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (2*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        24*M2^6*N*x*z^5 + 2*M2^6*Nf*x*z^5 - 16*M2^6*N*x^2*z^5 + 
        4*M2^6*Nf*x^2*z^5 + 24*M2^6*N*x^3*z^5 + 2*M2^6*Nf*x^3*z^5 - 
        11*M2^6*N*x^2*z^6))/(9*x^2) + 
     (38*((4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (8*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        5*M2^6*N*x*z - 2*M2^6*N*x^2*z - 5*M2^6*N*x^3*z - 
        (5*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (2*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (5*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        3*M2^6*N*z^2 - 5*M2^6*N*x*z^2 + 9*M2^6*N*x^2*z^2 - 5*M2^6*N*x^3*z^2 + 
        3*M2^6*N*x^4*z^2 - (7*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        3*M2^6*N*z^3 - 7*M2^6*N*x*z^3 + 12*M2^6*N*x^2*z^3 - 
        7*M2^6*N*x^3*z^3 + 3*M2^6*N*x^4*z^3 - 
        (3*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (2*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (2*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (3*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        M2^6*N*z^4 - 7*M2^6*N*x*z^4 + 6*M2^6*N*x^2*z^4 - 7*M2^6*N*x^3*z^4 + 
        M2^6*N*x^4*z^4 + (5*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (5*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        4*M2^6*N*x*z^5 - 4*M2^6*N*x^3*z^5 + M2^6*N*x^2*z^6))/(9*x^2)) - 
   I*((-4*((-57*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (2*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (114*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (4*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (57*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        (2*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        38*M2^6*N*x*z + 2*M2^6*Nf*x*z - 12*M2^6*N*x^2*z + 4*M2^6*Nf*x^2*z + 
        38*M2^6*N*x^3*z + 2*M2^6*Nf*x^3*z + 
        (33*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (4*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (72*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (198*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (72*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (33*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (4*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        10*M2^6*N*z^2 - 2*M2^6*Nf*z^2 + 67*M2^6*N*x*z^2 - 73*M2^6*N*x^2*z^2 + 
        4*M2^6*Nf*x^2*z^2 + 67*M2^6*N*x^3*z^2 - 10*M2^6*N*x^4*z^2 - 
        2*M2^6*Nf*x^4*z^2 + (45*M2^4*N*x*(-M2^2 - 
           M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (8*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (57*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (20*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (180*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (24*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (57*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (20*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (45*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        (8*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        M2^6*N*z^3 - 4*M2^6*Nf*z^3 + 60*M2^6*N*x*z^3 - 4*M2^6*Nf*x*z^3 - 
        114*M2^6*N*x^2*z^3 + 60*M2^6*N*x^3*z^3 - 4*M2^6*Nf*x^3*z^3 + 
        M2^6*N*x^4*z^3 - 4*M2^6*Nf*x^4*z^3 + 
        (8*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (4*M2^4*Nf*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (126*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (256*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (126*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (8*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (4*M2^4*Nf*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        15*M2^6*N*z^4 - 2*M2^6*Nf*z^4 + 71*M2^6*N*x*z^4 - 34*M2^6*N*x^2*z^4 + 
        4*M2^6*Nf*x^2*z^4 + 71*M2^6*N*x^3*z^4 + 15*M2^6*N*x^4*z^4 - 
        2*M2^6*Nf*x^4*z^4 - (68*M2^4*N*x^2*(-M2^2 - 
           M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (2*M2^4*Nf*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (136*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (4*M2^4*Nf*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (68*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        (2*M2^4*Nf*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        24*M2^6*N*x*z^5 + 2*M2^6*Nf*x*z^5 - 16*M2^6*N*x^2*z^5 + 
        4*M2^6*Nf*x^2*z^5 + 24*M2^6*N*x^3*z^5 + 2*M2^6*Nf*x^3*z^5 - 
        11*M2^6*N*x^2*z^6))/(3*x^2) - 
     (20*((4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (8*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
        (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
        5*M2^6*N*x*z - 2*M2^6*N*x^2*z - 5*M2^6*N*x^3*z - 
        (5*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        (2*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
        (5*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
        3*M2^6*N*z^2 - 5*M2^6*N*x*z^2 + 9*M2^6*N*x^2*z^2 - 5*M2^6*N*x^3*z^2 + 
        3*M2^6*N*x^4*z^2 - (7*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
        (7*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
        3*M2^6*N*z^3 - 7*M2^6*N*x*z^3 + 12*M2^6*N*x^2*z^3 - 
        7*M2^6*N*x^3*z^3 + 3*M2^6*N*x^4*z^3 - 
        (3*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (2*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        (2*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
        (3*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
        M2^6*N*z^4 - 7*M2^6*N*x*z^4 + 6*M2^6*N*x^2*z^4 - 7*M2^6*N*x^3*z^4 + 
        M2^6*N*x^4*z^4 + (5*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
        (5*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
             M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
        4*M2^6*N*x*z^5 - 4*M2^6*N*x^3*z^5 + M2^6*N*x^2*z^6))/(3*x^2))*
    (-2 + Log[M2] + Log[z]) - 
   ((2*I)*((4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
      (8*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
      (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
      5*M2^6*N*x*z - 2*M2^6*N*x^2*z - 5*M2^6*N*x^3*z - 
      (5*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
      (4*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
      (2*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
      (4*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
      (5*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
      3*M2^6*N*z^2 - 5*M2^6*N*x*z^2 + 9*M2^6*N*x^2*z^2 - 5*M2^6*N*x^3*z^2 + 
      3*M2^6*N*x^4*z^2 - (7*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
      (7*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
      (7*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
      (7*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
      3*M2^6*N*z^3 - 7*M2^6*N*x*z^3 + 12*M2^6*N*x^2*z^3 - 7*M2^6*N*x^3*z^3 + 
      3*M2^6*N*x^4*z^3 - (3*M2^4*N*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
      (2*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
      (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
      (2*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 - 
      (3*M2^4*N*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^3)/(1 + x)^2 + 
      M2^6*N*z^4 - 7*M2^6*N*x*z^4 + 6*M2^6*N*x^2*z^4 - 7*M2^6*N*x^3*z^4 + 
      M2^6*N*x^4*z^4 + (5*M2^4*N*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
      (10*M2^4*N*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 + 
      (5*M2^4*N*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^4)/(1 + x)^2 - 
      4*M2^6*N*x*z^5 - 4*M2^6*N*x^3*z^5 + M2^6*N*x^2*z^6)*
     (8 - Pi^2/6 - 4*Log[M2] + Log[M2]^2 - 4*Log[z] + 2*Log[M2]*Log[z] + 
      Log[z]^2))/x^2)/(16*(-2*M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))*
   (-M2 + (M2*(1 + x)^2)/x - M2*((1 + x^2)/x - z))^2*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) - 
 ((I/24)*M2^2*N*(-4*M2*x + 13*M2*x^2 - 16*M2*x^3 + 25*M2*x^4 - 24*M2*x^5 + 
    25*M2*x^6 - 16*M2*x^7 + 13*M2*x^8 - 4*M2*x^9 - 
    (x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (10*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (4*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (10*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (6*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (10*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (4*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (10*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 2*M2*z - 7*M2*x*z + 
    13*M2*x^2*z - 24*M2*x^3*z + 21*M2*x^4*z - 34*M2*x^5*z + 21*M2*x^6*z - 
    24*M2*x^7*z + 13*M2*x^8*z - 7*M2*x^9*z + 2*M2*x^10*z - 
    (5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (10*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (20*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (10*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (30*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (10*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (20*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (10*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (5*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + M2*x*z^2 - 5*M2*x^2*z^2 + 
    4*M2*x^3*z^2 + 11*M2*x^4*z^2 - 10*M2*x^5*z^2 + 11*M2*x^6*z^2 + 
    4*M2*x^7*z^2 - 5*M2*x^8*z^2 + M2*x^9*z^2 - M2*x^2*z^3 + 4*M2*x^3*z^3 - 
    3*M2*x^4*z^3 - 3*M2*x^6*z^3 + 4*M2*x^7*z^3 - M2*x^8*z^3)*
   (Pi^2 + 3*Log[x]^2 + 12*PolyLog[2, -x]))/((-1 + x)^5*x^2*(1 + x)*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) - 
 ((I/24)*M2^2*N*(2*M2 - 8*M2*x + 11*M2*x^2 - 3*M2*x^3 - 2*M2*x^4 - 
    27*M2*x^5 + 42*M2*x^6 - 27*M2*x^7 - 2*M2*x^8 - 3*M2*x^9 + 11*M2*x^10 - 
    8*M2*x^11 + 2*M2*x^12 - 
    (5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (9*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (17*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (20*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (12*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (22*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (12*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (20*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (17*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + 
    (9*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
    (5*x^12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z)))/(M2*(1 + x)^2) - M2*x*z + 5*M2*x^2*z - 
    12*M2*x^3*z + 24*M2*x^4*z - 23*M2*x^5*z + 38*M2*x^6*z - 23*M2*x^7*z + 
    24*M2*x^8*z - 12*M2*x^9*z + 5*M2*x^10*z - M2*x^11*z + 
    (5*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (10*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (20*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (10*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (30*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (10*x^8*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (20*x^9*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 
    (10*x^10*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) + 
    (5*x^11*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
        ((1 + x^2)/x - z))*z)/(M2*(1 + x)^2) - 2*M2*x^2*z^2 + 7*M2*x^3*z^2 - 
    4*M2*x^4*z^2 - 13*M2*x^5*z^2 + 12*M2*x^6*z^2 - 13*M2*x^7*z^2 - 
    4*M2*x^8*z^2 + 7*M2*x^9*z^2 - 2*M2*x^10*z^2 + M2*x^3*z^3 - 4*M2*x^4*z^3 + 
    3*M2*x^5*z^3 + 3*M2*x^7*z^3 - 4*M2*x^8*z^3 + M2*x^9*z^3)*
   (Pi^2 + 3*Log[x]^2 + 12*PolyLog[2, -x]))/((-1 + x)^5*x^3*(1 + x)*
   (-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 (M2*N*(1 + x)^2*(((4*I)*x^2*(M2^4 + (2*M2^4)/x + 2*M2^4*x - 2*M2^4*z + 
       M2^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z) - (M2^2*(4 + 2*x + 4*x^2 - 3*x*z)*
           (1 + x^2 - x*z))/x^2)))/(M2^2*(1 + x)^2*(1 + x^2 - x*z)) - 
    (2*x^2*(-4*M2^4 - (6*M2^4)/x - 6*M2^4*x + 
       2*M2^2*(-M2^2 - M2*((-7*M2*(1 + x)^2)/x - 3*M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z) - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*((1 + x^2)/x - z) + 
       6*M2^4*z - (2*M2^3*(1 + x^2 - x*z)^2*(2*M2 + 10*M2*x + 12*M2*x^2 + 
          10*M2*x^3 + 2*M2*x^4 - (9*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/
           (M2*(1 + x)^2) - (18*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (9*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*x*z - 2*M2*x^2*z + 
          M2*x^3*z - M2*x^2*z^2))/x^4 + 
       M2^2*(12*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)) - (2*M2^2*(5 - 4*x + 5*x^2 - 7*x*z)*
           (1 + x^2 - x*z))/x^2))*(Pi - I*Log[M2] + I*Log[x] - 
       (2*I)*Log[1 + x] - (2*I)*Log[(1 + x^2)/x - z]))/
     (M2^2*(1 + x)^2*(1 + x^2 - x*z)) - 
    (x^2*(-12*M2^4 - (20*M2^4)/x - 20*M2^4*x + 
       4*M2^2*(-M2^2 - M2*((-7*M2*(1 + x)^2)/x - 3*M2*((1 + x^2)/x - z))*
          ((1 + x^2)/x - z) - M2*(2*M2 - (M2*(1 + x)^2)/x + 
           M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*((1 + x^2)/x - z) + 
       20*M2^4*z - (4*M2^3*(1 + x^2 - x*z)^2*(2*M2 + 10*M2*x + 12*M2*x^2 + 
          10*M2*x^3 + 2*M2*x^4 - (5*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/
                x + M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/
           (M2*(1 + x)^2) - (10*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(M2*(1 + x)^2) - 
          (5*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
              ((1 + x^2)/x - z)))/(M2*(1 + x)^2) + M2*x*z - 2*M2*x^2*z + 
          M2*x^3*z - M2*x^2*z^2))/x^4 + 
       M2^2*(4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
            ((1 + x^2)/x - z)) - (4*M2^2*(1 - 6*x + x^2 - 4*x*z)*
           (1 + x^2 - x*z))/x^2))*(((-9*I)/2)*Pi^2 + 6*Pi*Log[M2] - 
       (3*I)*Log[M2]^2 - 6*Pi*Log[x] + (6*I)*Log[M2]*Log[x] - 
       (3*I)*Log[x]^2 + 12*Pi*Log[1 + x] - (12*I)*Log[M2]*Log[1 + x] + 
       (12*I)*Log[x]*Log[1 + x] - (12*I)*Log[1 + x]^2 - 24*Pi*Log[Y] + 
       (12*I)*Log[Y]^2 + 12*Pi*Log[(1 + x^2)/x - z] - 
       (12*I)*Log[M2]*Log[(1 + x^2)/x - z] + (12*I)*Log[x]*
        Log[(1 + x^2)/x - z] - (24*I)*Log[1 + x]*Log[(1 + x^2)/x - z] - 
       (12*I)*Log[(1 + x^2)/x - z]^2 + (24*I)*PolyLog[2, Y^(-1)]))/
     (6*M2^2*(1 + x)^2*(1 + x^2 - x*z))))/
  (32*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 (N*(((-4*I)*x*((-4*(4*M2^5*x^2 + 4*M2^5*x^4 + 
          (5*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (5*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          6*M2^5*x*z - 4*M2^5*x^2*z - 12*M2^5*x^3*z - 4*M2^5*x^4*z - 
          6*M2^5*x^5*z - (3*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (8*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (15*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (16*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (15*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (8*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (3*M2^3*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          2*M2^5*z^2 + 4*M2^5*x*z^2 + 12*M2^5*x^2*z^2 + 12*M2^5*x^3*z^2 + 
          12*M2^5*x^4*z^2 + 4*M2^5*x^5*z^2 + 2*M2^5*x^6*z^2 + 
          (3*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (12*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (3*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
          4*M2^5*x*z^3 - 8*M2^5*x^2*z^3 - 8*M2^5*x^3*z^3 - 8*M2^5*x^4*z^3 - 
          4*M2^5*x^5*z^3 + 2*M2^5*x^2*z^4 + 4*M2^5*x^3*z^4 + 2*M2^5*x^4*z^4))/
        x^3 + (4*(4*M2^5*x^2 + 4*M2^5*x^4 + 
          (4*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
          (4*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
          7*M2^5*x*z - 2*M2^5*x^2*z - 14*M2^5*x^3*z - 2*M2^5*x^4*z - 
          7*M2^5*x^5*z - (3*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (8*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (13*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (16*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (13*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (8*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
          (3*M2^3*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
          3*M2^5*z^2 + 2*M2^5*x*z^2 + 16*M2^5*x^2*z^2 + 6*M2^5*x^3*z^2 + 
          16*M2^5*x^4*z^2 + 2*M2^5*x^5*z^2 + 3*M2^5*x^6*z^2 + 
          (3*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (10*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
          (3*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*
                ((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
          6*M2^5*x*z^3 - 4*M2^5*x^2*z^3 - 12*M2^5*x^3*z^3 - 4*M2^5*x^4*z^3 - 
          6*M2^5*x^5*z^3 + 3*M2^5*x^2*z^4 + 2*M2^5*x^3*z^4 + 3*M2^5*x^4*z^4))/
        x^3)*((-2*I)*Pi - Log[(1 + x^2)/x - z] - Log[z]))/
     (M2^2*(-x + z)*(-1 + x*z)) + 
    (8*(4*M2^5*x^2 + 4*M2^5*x^4 + 
       (4*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (8*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 + 
       (4*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       7*M2^5*x*z - 2*M2^5*x^2*z - 14*M2^5*x^3*z - 2*M2^5*x^4*z - 
       7*M2^5*x^5*z - (3*M2^3*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (8*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (13*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (16*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (13*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (8*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (3*M2^3*x^7*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 + 
       3*M2^5*z^2 + 2*M2^5*x*z^2 + 16*M2^5*x^2*z^2 + 6*M2^5*x^3*z^2 + 
       16*M2^5*x^4*z^2 + 2*M2^5*x^5*z^2 + 3*M2^5*x^6*z^2 + 
       (3*M2^3*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       (8*M2^3*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       (10*M2^3*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       (8*M2^3*x^5*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       (3*M2^3*x^6*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       6*M2^5*x*z^3 - 4*M2^5*x^2*z^3 - 12*M2^5*x^3*z^3 - 4*M2^5*x^4*z^3 - 
       6*M2^5*x^5*z^3 + 3*M2^5*x^2*z^4 + 2*M2^5*x^3*z^4 + 3*M2^5*x^4*z^4)*
      (I*Pi^2 - 6*Pi*Log[M2] + (3*I)*Log[x]^2 + 6*Pi*Log[Y] - 
       (3*I)*Log[Y]^2 + (3*I)*Log[M2]*Log[(1 + x^2)/x - z] + 
       (3*I)*Log[x]*Log[(1 + x^2)/x - z] - 6*Pi*Log[-x + (1 + x^2)/x - z] + 
       (3*I)*Log[(1 + x^2)/x - z]*Log[-x + (1 + x^2)/x - z] + 
       (3*I)*Log[M2]*Log[z] + (3*I)*Log[x]*Log[z] + 
       (3*I)*Log[-x + (1 + x^2)/x - z]*Log[z] - 6*Pi*Log[-x + z] + 
       (3*I)*Log[(1 + x^2)/x - z]*Log[-x + z] + (3*I)*Log[z]*Log[-x + z] + 
       6*Pi*Log[Z] - (3*I)*Log[Z]^2 - (6*I)*PolyLog[2, Y^(-1)] - 
       (3*I)*PolyLog[2, x/((1 + x^2)/x - z)] + 
       (3*I)*PolyLog[2, x*((1 + x^2)/x - z)] - (3*I)*PolyLog[2, x/z] + 
       (3*I)*PolyLog[2, x*z] - (6*I)*PolyLog[2, Z^(-1)]))/
     (3*M2^2*x^2*(x - z)*(-1 + x*z))))/
  (32*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z))) + 
 (M2*N*(1 + x)^2*
   (((-4*I)*x*(-M2^4 - (M2^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (2*M2^2*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 
       (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 + (M2^4*z)/x + M2^4*x*z + 
       3*M2^4*z^2))/(M2^2*(1 + x)^2*z) + 
    (4*(2*M2^4*x^2 - (6*M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (12*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (6*M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       2*M2^4*x*z - M2^4*x^2*z - 2*M2^4*x^3*z - 
       (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (2*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(1 + x)^2 + 2*M2^4*z^2 + M2^4*x*z^2 + 
       5*M2^4*x^2*z^2 + M2^4*x^3*z^2 + 2*M2^4*x^4*z^2 - 
       (9*M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (18*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (9*M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       M2^4*x*z^3 - M2^4*x^2*z^3 + M2^4*x^3*z^3 - M2^4*x^2*z^4)*
      (Pi - I*Log[M2] + I*Log[x] - (2*I)*Log[1 + x] - (2*I)*Log[z]))/
     (M2^2*x*(1 + x)^2*z) + 
    (2*(3*M2^4*x^2 - (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (2*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z)))/(1 + x)^2 - 
       (M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z)))/(1 + x)^2 - 3*M2^4*x*z - M2^4*x^2*z - 
       3*M2^4*x^3*z - (M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (2*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z)/(1 + x)^2 - 
       (M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
           ((1 + x^2)/x - z))*z)/(1 + x)^2 + 2*M2^4*z^2 + M2^4*x*z^2 + 
       2*M2^4*x^2*z^2 + M2^4*x^3*z^2 + 2*M2^4*x^4*z^2 - 
       (5*M2^2*x^2*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (10*M2^2*x^3*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 - 
       (5*M2^2*x^4*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + 
            M2*((1 + x^2)/x - z))*((1 + x^2)/x - z))*z^2)/(1 + x)^2 + 
       M2^4*x*z^3 - M2^4*x^2*z^3 + M2^4*x^3*z^3 - M2^4*x^2*z^4)*
      (((-9*I)/2)*Pi^2 + 6*Pi*Log[M2] - (3*I)*Log[M2]^2 - 6*Pi*Log[x] + 
       (6*I)*Log[M2]*Log[x] - (3*I)*Log[x]^2 + 12*Pi*Log[1 + x] - 
       (12*I)*Log[M2]*Log[1 + x] + (12*I)*Log[x]*Log[1 + x] - 
       (12*I)*Log[1 + x]^2 + 12*Pi*Log[z] - (12*I)*Log[M2]*Log[z] + 
       (12*I)*Log[x]*Log[z] - (24*I)*Log[1 + x]*Log[z] - (12*I)*Log[z]^2 - 
       24*Pi*Log[Z] + (12*I)*Log[Z]^2 + (24*I)*PolyLog[2, Z^(-1)]))/
     (3*M2^2*x*(1 + x)^2*z)))/
  (32*x*(-M2^2 - M2*(2*M2 - (M2*(1 + x)^2)/x + M2*((1 + x^2)/x - z))*
     ((1 + x^2)/x - z)))


==> anc/README <==
========================================
Four-point amplitudes of g+g->di-pseudo 
scalar Higgs, to 2-loops in QCD
by A. Bhattacharya, M. Mahakhud, 
P. Mathews and V. Ravindran
(ArXiv:1909.08993)
========================================
Last modification: 19th September 2019

Evaluate the four-point amplitudes
========================================

1) For 1 Loop finite results, open any one of Finite_1Loop_P1, Finite_1Loop_P2 files. 
 
2) Finite_1Loop_P1 files is for projector 1 finite result of the four-point amplitude
where M_1_II,(1),fin = Finite 1 Loop projector 1 result. 

3) Finite_1Loop_P2 files is for projector 2 finite result of the four-point amplitude
where M_2_II,(1),fin = Finite 1 Loop projector 2 result. 

4) For 2 Loop finite results, open any one of Finite_2Loop_P1, Finite_2Loop_P2 files.  

5) Finite_2Loop_P1 files is for projector 1 finite result of the four-point amplitude 
where M_1_II,(2),fin = Finite 2 Loop projector 1 result. 

6) Finite_2Loop_P2 files is for projector 2 finite result of the four-point amplitude
where M_2_II,(2),fin = Finite 2 Loop projector 2 result.

7) In the result files, M2 = (m_A)^2 i.e. M2 is the square of the pseudo-scalar mass.
Rest of the symbols are as given in the paper.

For questions and bug reports, please contact any of the authors.

